A new computational tool for Khovanov cobordism maps

We describe a Python module that we developed to calculate cobordism maps induced on Khovanov homology. As applications of our program, we compute these maps for all incompressible Seifert surfaces for prime knots up to 10 crossings, and distinguish many ribbon disks arising from symmetries of the boundary knots.

==> anc/LICENSE.txt <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/khovanov.py <==
#   Khovanov Cobordism Calculator
#   =============================
#   A Python module to calculate cobordism maps induced on Khovanov homology.
#   - Written by Zsombor Fehér, 2024.
#
#
#   Quick Start Guide
#   =================
#   Example: Distinguishing two ribbon disks of 6_1, given as two band diagrams on the same link diagram.
#
#   1. Make sure you have SciPy (and NumPy) installed and updated to the latest version:
#           pip install --upgrade scipy
#      (Some methods require Sage to be installed, but tasks like this example do not.)
#   2. Start a Python session, copy this file to your working folder, and import this module:
#           from khovanov import *
#   3. Obtain a PD code of the link, and determine how the PD code corresponds to the diagram.
#      Label each crossing in your diagram with its corresponding index in the PD code.
#      Mark the 0th strand of each crossing with a dot, corresponding to the 0th element of its PD code entry.
#      (Since this module does not have a graphical interface yet, you might find it useful to draw the link in
#      SnapPy's Plink Editor, and enable Info -> DT labels and Info -> PD code for getting this correspondence.)
#   4. Create a Link object using the PD code:
#           L = Link([(9, 4, 10, 5), (5, 8, 6, 9), (11, 2, 12, 3), (3, 10, 4, 11), (1, 7, 2, 6), (7, 1, 8, 12)])
#      You can verify that your diagram is marked correctly using print(L).
#   5. Create the two Cobordism objects based on the band diagrams and your marking of crossings.
#           S0 = Cobordism(L)
#           S0.band_move(-1, (0, 0), (2, 1))
#           S0.finish()
#           S1 = Cobordism(L)
#           S1.band_move(-1, (1, 2), (3, 3))
#           S1.finish()
#      For example, S1.band_move(-1, (1, 2), (3, 3)) represents a (-1)-twisted band, connecting the 1st crossing's
#      2nd strand to the 3rd crossing's 3rd strand, positioned on the band's left side.
#      You can check the resulting movie of the cobordism with print(S0).
#   6. Calculate the Khovanov-Jacobsson classes (CKhElement objects) and compare them in homology:
#           compare(S0.KJ_class(), S1.KJ_class())
#   7. If this fails to distinguish the surfaces, try mirroring the cobordisms:
#           compare(S0.mirror().KJ_class(), S1.mirror().KJ_class())
#
#
#   Hierarchy of Classes
#   ====================
#
#       Crossing           smoothing == 0        smoothing == 1
#          2                     2                     2
#          |                     |                     |
#     3 ------- 1           3 --/ /-- 1           3 --\ \-- 1
#          |                     |                     |
#          0                     0                     0
#
#        Strand
#     0 ---o--- 1
#
#    CrossingStrand (CS) --crossing------> Crossing | Strand
#       ---o             --strand_index--> int
#
#                    crossings
#              Link -----------> list[Crossing, Strand]                         L
#                ^                                                              /\
#                |                                                             /  \
#           link |                                                            /    \
#                |      --smoothing--> dict[Crossing, int]                   /      \
#            SmoothLink --loops------> list[tuple[CS]]                     SL        SL
#                ^      --loop_of----> dict[CS, tuple[CS]]                  |        /|\
#                |                                                          |       / | \
#    smooth_link |                                                          |      /  |  \
#                |                                                          |     /   |   \
#        LabelledSmoothing --labels-------> dict[tuple[CS], str]           LS   LS   LS   LS
#                ^         --coefficient--> int                              \   |   /   /
#                |                                                            \  |  /  /
#            [i] |                                                             \ | / /
#                |                                                              \|//
#            CKhElement                                                         CKH
#
#    Cobordism ----links----> list[Link]
#              ----movie----> list[tuple[Any]]
#
#
#   Methods of CKhElement                                                          Methods of Link
#   =====================                                                          ===============
#
#   morse_birth() -> cs                                                            -> loop
#
#                                                    -----
#                                     -->           |     |
#                                                    --o-- cs
#
#   morse_death(cs)
#
#             -----
#            |     |                  -->
#             --o-- cs
#
#   morse_saddle(cs0, cs1) | (cs1, cs0)                                            -> cs2
#
#           cs0 ----------                        ---\   /--- cs2
#                                     -->             | |
#           cs1 ----------                        ---/   \---
#
#   fuse(s)
#
#               s
#           ----o----                 -->          ---------
#
#   reidemeister_1(cs0 | cs1) -> s | None                                          -> positive_crossing, (s | None)
#
#           cs0 ---
#              |   |
#           ---+--- cs1               -->           ----
#              |                                        |
#              |                                        |
#
#   reidemeister_1_up(cs, True | False) -> cs0                                     -> cs0
#
#                                               cs0 3 ---            cs0 2 ---
#           cs                                       |   |                |   |
#            ----                     -->       0 ---|--- 2    or    3 ------- 1
#                |                                   |                    |
#                |                                 1 |                  0 |
#
#   reidemeister_2(cs0, cs1) | (cs1, cs0) -> cs2, cs3                              -> c, d, cs2, cs3
#
#               cs0
#       ----\ /--------\ /----                      ---------------- cs3
#          c X        d X             -->
#       ----/ \--------/ \----                  cs2 ----------------
#               cs1
#
#   reidemeister_2_up(cs0, cs1) -> cs2, cs3                                        -> c, d
#
#                                                   3  2 cs3   0   3
#       cs0 ----------------                     ----\ /--------\ /----
#                                     -->           c \        d /
#       cs1 ----------------                     ----/ \--------/ \----
#                                                   0  1 cs2   1   2
#
#   reidemeister_3(cs0, cs1, cs2)                                                  -> positive_orientation
#
#         \           /                                   \   /
#          \  cs0    /                                     \ /
#       -----------------                                   X
#         cs1\     /cs2                                    / \
#             \   /                   -->                 /   \
#              \ /                                       /     \
#               X                                   -----------------
#              / \                                     /         \
#             /   \                                   /           \
#
#
#   Methods of Cobordism
#   ====================
#   In addition to the above methods of CKhElement:
#
#   band_move(n, cs0, (cs1, True), (cs2, False), ..., csk)
#
#        cs0  cs1  cs2     csk                   cs0  cs1  cs2                csk
#         |    |    |       |                     |    |    |          n=3     |
#         |    |    |       |                     \---------|--   --\ /\ /\ /--/
#         |    |    |  ...  |         -->              |    |  ...   \  \  \
#         |    |    |       |                     /---------|--   --/ \/ \/ \--\
#         |    |    |       |                     |    |    |                  |
#
#   finish()
#
#             -----
#            |   --|--\ /--\
#            |  |  |   \    |         -->
#             -----   / \--/
#                \---/
#
#   reverse()
#       returns the reverse of the Cobordism (i.e. turns it upside down)
#   mirror()
#       returns the mirror of the Cobordism
#   map(CKH)
#       applies the cobordism map to a CKhElement
#   KJ_class()
#       returns the Khovanov-Jacobsson class
#
#
#   Acknowledgments
#   ===============
#   Link class based on SnapPy's implementation by Nathan Dunfield.
#   Additional ideas by Alan Du and Gary Dunkerley.


import copy
from collections import OrderedDict, namedtuple
from itertools import combinations

try:
    from sage.all import matrix, ChainComplex, ZZ   # type: ignore
    _within_sage = True
except:
    _within_sage = False
# decorator for functions that need Sage
def needs_sage(function):
    def wrapped_function(*args, **kwargs):
        if _within_sage:
            return function(*args, **kwargs)
        else:
            raise Exception("Sorry, this function needs Sage.")
    return wrapped_function


class Crossing:
    """
    A crossing of the link, connected to 4 other crossings. Its properties:
    * label: Arbitrary name used for identifying and printing the crossing.
    * adjacent: The list of tuples (Crossing | Strand, int) that this Crossing is attached to.
    """

    __slots__ = ("label", "adjacent")

    def __init__(self, label=None):
        self.label = label
        self.adjacent = [None, None, None, None]

    def __getitem__(self, i):
        return (self, i % 4)

    def __setitem__(self, i, other):
        o, j = other
        self.adjacent[i % 4] = other
        o.adjacent[j] = (self, i % 4)

    def __repr__(self):
        return str(self.label)

    def print_long(self):
        """
        Prints the adjacency of self.
        """
        print("<%s : %s>" % (self.label, self.adjacent))

    def crossing_strands(self):
        """
        Returns the list of 4 CrossingStrands around self.
        """
        return [CrossingStrand(self, v) for v in range(4)]

    def flip(self):
        """
        Rotates the crossing 180°.
        """
        self[2], self[3], self[0], self[1] = self.adjacent


class Strand:
    """
    Similar to Crossing, but only 2 ends.
    """

    __slots__ = ("label", "adjacent")

    def __init__(self, label=None):
        self.label = label
        self.adjacent = [None, None]

    def __getitem__(self, i):
        return (self, i % 2)

    def __setitem__(self, i, other):
        o, j = other
        self.adjacent[i % 2] = other
        o.adjacent[j] = (self, i)

    def __repr__(self):
        return str(self.label)

    def print_long(self):
        """
        Prints the adjacency of self.
        """
        print("<%s : %s>" % (self.label, self.adjacent))

    def crossing_strands(self):
        """
        Returns the list of 2 CrossingStrands around self.
        """
        return [CrossingStrand(self, v) for v in range(2)]

    def fuse(self):
        """
        Joins the incoming and outgoing strands to remove self from the picture.
        """
        (a, i), (b, j) = self.adjacent
        a.adjacent[i] = (b, j)
        b.adjacent[j] = (a, i)

    def is_loop(self):
        """
        Returns whether self is connected to itself.
        """
        return self == self.adjacent[0][0]


class CrossingStrand(namedtuple("CS", ("crossing", "strand_index"))):
    """
    One of the four/two strands of a Crossing/Strand.
    """

    def opposite(self):
        """
        The CrossingStrand at the other end of the edge from self.
        """
        return CrossingStrand(*self.crossing.adjacent[self.strand_index])

    def next_in_smoothing(self, smoothing: int):
        """
        The CrossingStrand next to self in the same crossing according to the smoothing.
        """
        c, i = self.crossing, self.strand_index
        if smoothing == 0:
            j = [1, 0, 3, 2][i]
        elif smoothing == 1:
            j = [3, 2, 1, 0][i]
        else:
            raise ValueError("Smoothing needs to be 0 or 1.")
        return CrossingStrand(c, j)

    def __repr__(self):
        return "%s-%s" % (self.crossing, self.strand_index)

    def next(self):
        """
        The CrossingStrand opposite from self in the same Crossing / Strand.
        """
        if isinstance(self.crossing, Strand):
            return CrossingStrand(self.crossing, (self.strand_index + 1) % 2)
        elif isinstance(self.crossing, Crossing):
            return CrossingStrand(self.crossing, (self.strand_index + 2) % 4)

    def __add__(self, i: int):
        """
        Add an integer to the strand_index, crossing remains the same.
        """
        if isinstance(self.crossing, Strand):
            return CrossingStrand(self.crossing, (self.strand_index + i) % 2)
        elif isinstance(self.crossing, Crossing):
            return CrossingStrand(self.crossing, (self.strand_index + i) % 4)

    def __sub__(self, i: int):
        """
        Subtract an integer from the strand_index, crossing remains the same.
        """
        if isinstance(self.crossing, Strand):
            return CrossingStrand(self.crossing, (self.strand_index - i) % 2)
        elif isinstance(self.crossing, Crossing):
            return CrossingStrand(self.crossing, (self.strand_index - i) % 4)


class Link:
    """
    Links are made from Crossings and Strands. The general model is that of the PD
    diagrams used in KnotTheory: http://katlas.org/wiki/Planar_Diagrams.
    Here are two ways of creating the figure-8 knot, first via a PD code:
    >>> K1 = Link([[8, 3, 1, 4], [2, 6, 3, 5], [6, 2, 7, 1], [4, 7, 5, 8]])

    and by directly gluing up Crossings:
    >>> a, b, c, d = [Crossing(x) for x in 'abcd']
    >>> a[0], a[1], a[2], a[3] = c[1], d[0], b[1], b[0]
    >>> b[2], b[3] = d[3], c[2]
    >>> c[3], c[0] = d[2], d[1]
    >>> K2 = Link([a, b, c, d])

    You can also construct a link by taking the closure of a braid:
    >>> Link(braid_closure=[1, 2, -1, -2])

    The main differences from SnapPy's Link class are as follows:
    - Unlinked unknot components are not automatically discarded.
    - Strands are allowed and are not necessarily fused.
    - Many unnecessary properties and methods have been removed.
    """

    def __init__(self, crossings=None, braid_closure=None, fuse=True):
        if crossings is not None and braid_closure is not None:
            raise ValueError("Specified *both* crossings and braid_closure.")

        if crossings is not None:
            if isinstance(crossings, str):
                raise Exception("Removed functionality of creating a Link from string.")
            # Crossings can be a PD code rather than a list of actual crossings
            if len(crossings) > 0 and not isinstance(crossings[0], (Strand, Crossing)):
                crossings = self._crossings_from_PD_code(crossings)
        elif braid_closure is not None:
            crossings = self._crossings_from_braid_closure(braid_closure)
        else:
            crossings = []  # empty link

        # Make sure everything is tied up.
        if True in [None in c.adjacent for c in crossings]:
            raise ValueError("No loose strands allowed")

        # Fuse the strands. If there is a component made up only of one Strand, we keep it.
        self.crossings = []
        for s in crossings:
            if fuse and isinstance(s, Strand) and not s.is_loop():
                s.fuse()
                continue
            self.crossings.append(s)

        # If none of the crossings are labelled, then label them.
        if all(X.label is None for X in self.crossings):
            for c, X in enumerate(self.crossings):
                X.label = c

    def _crossings_from_PD_code(self, code):
        gluings = OrderedDict()

        for c, X in enumerate(code):
            for i, x in enumerate(X):
                if x in gluings:
                    gluings[x].append((c, i))
                else:
                    gluings[x] = [(c, i)]

        if {len(v) for v in gluings.values()} != {2}:
            raise ValueError("PD code isn't consistent")

        crossings = [Crossing(i) for i in range(len(code))]
        for (c, i), (d, j) in gluings.values():
            crossings[c][i] = crossings[d][j]

        return crossings

    def _crossings_from_braid_closure(self, word, num_strands=None):
        """
        Compute the braid closure of a word given in the form of a list of
        integers, where 1, 2, 3, etc correspond to the generators
        sigma_1, sigma_2, sigma_3, and so on, and negative numbers to
        their inverses.
        """
        #       ----------\ /--
        # sigma_2    0     \ 
        #       -----\ /--/ \--
        # sigma_1     /   0
        #       -----/ \-------

        if num_strands is None:
            num_strands = max([abs(a) for a in word]) + 1

        strands = [Strand(i) for i in range(num_strands)]
        current = [(x, 1) for x in strands]
        crossings = []

        for i, a in enumerate(word):
            C = Crossing(i)
            crossings.append(C)
            if a < 0:
                t0, t1 = 1, 0
                b0, b1 = 2, 3
            else:
                t0, t1 = 0, 3
                b0, b1 = 1, 2
            j0, j1 = abs(a) - 1, abs(a)
            C[t0] = current[j0]
            C[t1] = current[j1]
            current[j0] = C[b0]
            current[j1] = C[b1]

        for i in range(num_strands):
            strands[i][0] = current[i]

        for s in strands:
            s.fuse()
        return crossings

    def crossing_strands(self, make_set=False, ignore=set()) -> list[CrossingStrand] | set[CrossingStrand]:
        """
        Returns a list (or set if make_set is set to True) of all CrossingStrands (excluding elements of ignore).
        """
        # We don't make this into a set by default, because then loops would appear in a different random order every run.
        def add(cs):
            if cs not in ignore:
                result.add(cs)

        def append(cs):
            if cs not in ignore:
                result.append(cs)

        if make_set:
            result = set()
            for c in self.crossings:
                if isinstance(c, Crossing):
                    for i in range(4):
                        add(CrossingStrand(c, i))
                else:
                    for i in range(2):
                        add(CrossingStrand(c, i))
        else:
            result = []
            for c in self.crossings:
                if isinstance(c, Crossing):
                    for i in range(4):
                        append(CrossingStrand(c, i))
                else:
                    for i in range(2):
                        append(CrossingStrand(c, i))
        return result

    def __repr__(self):
        """
        Returns the adjacency table of the link.
        """
        n = len(self.crossings)
        result = f"Link of {n} crossing{'s' if n != 1 else ''}{':' if n>0 else '.'}"
        for c in self.crossings:
            result += f"\n{c} {[(a, i) if a in self.crossings else None for (a, i) in c.adjacent]}"
        return result

    # def view(self):
    #     import snappy
    #     snap = {c: snappy.Crossing(c.label) for c in self.crossings}
    #     for c in self.crossings:
    #         for i, cs in enumerate(c.adjacent):
    #             snap[c][i] = cs
    #     L = snappy.Link(list(snap.values()))
    #     L.view()      # this doesn't open the plink window for some reason

    def PD_code(self):
        """
        Returns a PD code of the link.
        Note that currently it does not use the conventions for orientations used by SnapPy.
        """
        remaining = self.crossing_strands()
        strand_labels = {}
        label = 0
        while len(remaining) > 0:
            start = remaining[0].opposite()
            cs = start
            while True:
                strand_labels[cs] = label
                remaining.remove(cs)
                cs = cs.opposite()

                strand_labels[cs] = label
                remaining.remove(cs)
                cs = cs.next()
                label += 1

                if cs == start:
                    break
        return [[strand_labels[cs] for cs in c.crossing_strands()] for c in self.crossings]

    def copy(self, recursively=False):
        """
        Returns a copy of the link.
        """
        if recursively:
            return copy.deepcopy(self)
        else:
            crossings = [type(c)(c.label) for c in self.crossings]
            loose_strands = set()
            for n in range(len(crossings)):
                strand_indices = [0, 1, 2, 3] if isinstance(crossings[n], Crossing) else [0, 1]
                for i in strand_indices:
                    loose_strands.add((n, i))
            while loose_strands:
                n, i = loose_strands.pop()
                adj_c, adj_i = self.crossings[n].adjacent[i]
                adj_n = self.crossings.index(adj_c)
                crossings[n][i] = crossings[adj_n][adj_i]
                loose_strands.remove((adj_n, adj_i))

            link = Link(crossings=crossings, fuse=False)
            return link

    def mirror(self, use_stored=False):
        """
        Returns the mirror image of the link by rotating every crossing by -90°.
        """
        if use_stored and hasattr(self, "mirror_link"):
            return self.mirror_link

        new_crossings = dict()
        for C in self.crossings:
            C_new = type(C)(label=C.label)
            new_crossings[C] = C_new

        def convert(C, c):
            # Go from a crossing to the mirror.
            if isinstance(C, Crossing):
                return new_crossings[C], (c + 1) % 4
            else:
                return new_crossings[C], c

        for A in self.crossings:
            strand_indices = [0, 1, 2, 3] if isinstance(A, Crossing) else [0, 1]
            for a in strand_indices:
                B, b = A.adjacent[a]
                B_new, b_new = convert(B, b)
                B_new[b_new] = convert(A, a)

        new_link = type(self)(list(new_crossings.values()))
        if hasattr(self, "n_plus"):
            new_link.n_plus = self.n_minus
            new_link.n_minus = self.n_plus
        self.mirror_link = new_link
        # new_link.mirror_link = self       # might cause trouble for rotating 90° instead of -90°
        return new_link

    def LS_data_to_class(self, LS_data: tuple):
        """
        Returns a LabelledSmoothing object constructed from data obtained by to_data().
        """
        assert all(isinstance(c, Crossing) for c in self.crossings)   # Strands not handled correctly yet
        n = len(self.crossings)
        SL = SmoothLink(self, LS_data[:n])
        LS = LabelledSmoothing(SL, ["1"] * len(SL.loops))
        crossing_strands = [CrossingStrand(c, j) for c in self.crossings for j in (0, 2)]
        for i, cs in enumerate(crossing_strands):
            loop = SL.loop_of[cs]
            LS.labels[loop] = "1" if LS_data[n + i] == "1" else "x"
        return LS

    def find_cs(self, cs):
        """
        Returns the corresponding CrossingStrand from another Link instance,
        based on the label of the crossing.
        * cs: a CrossingStrand/tuple (crossing, index), where
              crossing is a Crossing/Strand object, or a label.
        """
        # Hence it is important that all labels are different in each link of a Cobordism.
        label = cs[0].label if isinstance(cs[0], Crossing | Strand) else cs[0]
        for new_crossing in self.crossings:
            if new_crossing.label == label:
                return CrossingStrand(new_crossing, cs.strand_index)
        raise ValueError("Label not found.")

    def find_crossing(self, crossing):
        """
        Returns the corresponding Crossing/Strand from another Link instance,
        based on the label of the crossing.
        * crossing: a Crossing/Strand object, or a label.
        """
        label = crossing.label if isinstance(crossing, Crossing | Strand) else crossing
        for new_crossing in self.crossings:
            if new_crossing.label == label:
                return new_crossing
        raise ValueError("Label not found.")

    def morse_birth(self):
        """
        Adds a new unlinked unknot component, consisting of one Strand.
        Returns the new loop.
        """
        n = len(self.crossings)
        labels = {c.label for c in self.crossings}
        while n in labels:
            n += 1
        s = Strand(n)
        s[0] = s[1]
        self.crossings.append(s)
        return (CrossingStrand(s, 0), CrossingStrand(s, 1))

    def morse_death(self, cs: CrossingStrand):
        """
        Removes the loop of a CrossingStrand if it consists of one Strand.
        """
        s = cs.crossing
        if not s.is_loop():
            raise ValueError("Can only do Morse death at a component of only one Strand.")
        self.crossings.remove(s)

    def morse_saddle(self, cs0: CrossingStrand, cs1: CrossingStrand):
        """
        Does a Morse saddle move between the two strands specified by the CrossingStrands.
        Adds a new Strand if needed. Returns a CrossingStrand on the opposite loop.
        We don't check these, but the CrossingStrands have to:
         - be in the boundary of the same region,
         - correspond to adjacent strands in the saddle (see picture).
        """
        # cs0 o---------        c0 o--\   /-- c3
        #                  ->          | |
        # cs1 o---------        c1 o--/   \-- c2

        c0, i0 = cs0
        c1, i1 = cs1
        c2, i2 = cs1.opposite()
        c3, i3 = cs0.opposite()
        if c0 != c2:
            c0[i0] = c1[i1]
            c2[i2] = c3[i3]
            return CrossingStrand(c3, i3)
        else:
            n = len(self.crossings)
            labels = {c.label for c in self.crossings}
            while n in labels:
                n += 1
            s = Strand(n)
            s[0] = s[1]
            self.crossings.append(s)
            return CrossingStrand(s, 0)

    def fuse(self, strand: Strand):
        """
        Updates self.crossings according to a Strand.fuse().
        """
        # TODO maybe change all fuse functions' Strand parameters to CrossingStrand to make it more uniform?
        assert not strand.is_loop()
        strand.fuse()
        self.crossings.remove(strand)

    def reidemeister_1(self, cs: CrossingStrand):
        """
        Untwists a Reidemeister-1 loop consisting of only Strands and one Crossing.
        Adds a new Strand if there are no other crossings on the loop.
        Returns the sign of the crossing (True if it was positive), and the new Strand (or None if it was fused).
        """
        #      i ---
        #       |   |
        # i1 -------          ->         ----
        #       |                            |
        #       i0                           |

        # check that loop has only Strands and get the sign of the Crossing
        # TODO probably can simplify, assuming that the loop has no Strands?
        crossing, index = cs
        assert isinstance(crossing, Crossing)
        next_cs = cs.opposite()
        remove = [crossing]
        while isinstance(next_cs.crossing, Strand):
            remove.append(next_cs.crossing)
            next_cs = next_cs.next().opposite()
        other_crossing, other_index = next_cs
        assert other_crossing == crossing
        if {index, other_index} in ({0, 1}, {2, 3}):
            positive_crossing = True
        else:
            assert {index, other_index} in ({1, 2}, {3, 0})
            positive_crossing = False

        # create new Strand and connect it to the Crossings
        # TODO don't create a Strand by default
        s = Strand(str(crossing.label) + "s")
        assert s.label not in {c.label for c in self.crossings}
        i = index if index % 2 == 0 else other_index
        i0 = (i + 2) % 4
        i1 = (i - 1) % 4 if positive_crossing else (i + 1) % 4
        cs0 = CrossingStrand(crossing, i0)
        cs1 = CrossingStrand(crossing, i1)
        opp0 = cs0.opposite()
        if opp0 != cs1:
            s[0] = tuple(opp0)
            s[1] = tuple(cs1.opposite())
        else:
            s[0] = s[1]
        for c in remove:
            self.crossings.remove(c)
        self.crossings.append(s)
        if not s.is_loop():
            self.fuse(s)
            return positive_crossing, None
        return positive_crossing, s

    def reidemeister_1_up(self, cs: CrossingStrand, positive_crossing: bool):
        """
        Adds a new Reidemeister-1 loop to the left of the given CrossingStrand of the given sign.
        Returns the CrossingStrand on the left of the new loop.
        """
        #                           cs0 ---
        #   cs                         |   |
        #    ----         ->        ---|---
        #        |                     |
        #        |                     |

        # get unique label for the new crossing
        n = len(self.crossings)
        labels = {c.label for c in self.crossings}
        while n in labels:
            n += 1
        new = Crossing(n)
        self.crossings.append(new)

        # s = cs.crossing
        # fuse = isinstance(s, Strand) and s.is_loop()

        # update crossing adjacency
        if positive_crossing:
            new[1] = tuple(cs.opposite())
            new[2] = new[3]
            new[0] = tuple(cs)
            cs0 = CrossingStrand(new, 3)
        else:
            new[0] = tuple(cs.opposite())
            new[1] = new[2]
            new[3] = tuple(cs)
            cs0 = CrossingStrand(new, 2)
        # if fuse:
        #     self.fuse(s)
        return cs0

    def reidemeister_2(self, cs0: CrossingStrand, cs1: CrossingStrand):
        """
        Does a Reidemeister-2 simplification between two strands specified by the CrossingStrands.
        Adds a new Strand if there are no other crossings on a strand.
        Returns c, d, cs2, cs3.
        The CrossingStrands have to:
        - be two adjacent strands of the same crossing,
        - their opposite() must be on the same crossing, with the correct strand over.
        """
        #            cs0
        #    k3   i3 i0   j0 j3   l3
        #  c3 -----\ /-----\ /----- d3                ----------- cs3
        #         c \       / d            ->
        #  c2 -----/ \-----/ \----- d2            cs2 -----------
        #    k2   i2 i1   j1 j2   l2
        #            cs1

        # get relevant crossings and indices
        if cs1 == cs0 + 1:
            cs0, cs1 = cs1, cs0
        c,  i0 = cs0
        c1, i1 = cs1
        assert c == c1 and (i0 + i1) % 2 == 1  # first condition above
        d,  j0 = cs0.opposite()
        d1, j1 = cs1.opposite()
        assert d == d1 and (i0 + j0) % 2 == 0  # second condition above
        i2, i3 = (i0 + 2) % 4, (i1 + 2) % 4
        j2, j3 = (j0 + 2) % 4, (j1 + 2) % 4
        c2, k2 = c.adjacent[i2]
        c3, k3 = c.adjacent[i3]
        d2, l2 = d.adjacent[j2]
        d3, l3 = d.adjacent[j3]

        # update self.crossings and crossing adjacencies
        self.crossings.remove(c)
        self.crossings.remove(d)
        if c2 not in (c, d) and d3 not in (c, d):
            # general case, don't need to add any Strands
            c2[k2] = d2[l2]
            c3[k3] = d3[l3]
            cs2 = CrossingStrand(c2, k2)
            cs3 = CrossingStrand(d3, l3)
        elif c2 == c and d3 == d:
            # everything is one loop, we add a Strand in the middle
            s = Strand(str(c.label) + "s")
            assert s.label not in {c.label for c in self.crossings}
            s[0] = s[1]
            self.crossings.append(s)
            cs2 = cs3 = CrossingStrand(s, 0)
        elif c2 == c:
            # general case variant
            d2[l2] = d3[l3]
            cs2 = cs3 = CrossingStrand(d2, l2)
        elif d3 == d:
            # general case variant
            c2[k2] = c3[k3]
            cs2 = cs3 = CrossingStrand(c2, k2)
        else:
            if c2 != d:
                # general case variant
                c2[k2] = d2[l2]
                cs2 = CrossingStrand(c2, k2)
            else:
                # bottom is a loop, we add a Strand there
                s = Strand(str(c.label) + "s")
                assert s.label not in {c.label for c in self.crossings}
                s[0] = s[1]
                self.crossings.append(s)
                cs2 = CrossingStrand(s, 0)
            if d3 != c:
                # general case variant
                c3[k3] = d3[l3]
                cs3 = CrossingStrand(d3, l3)
            else:
                # top is a loop, we add a Strand there
                t = Strand(str(d.label) + "s")
                assert t.label not in {c.label for c in self.crossings}
                t[0] = t[1]
                self.crossings.append(t)
                cs3 = CrossingStrand(t, 0)

        return c, d, cs2, cs3

    def reidemeister_2_up(self, cs0: CrossingStrand, cs1: CrossingStrand):
        """
        Adds two new Crossings by a Reidemeister-2 move, moving the CrossingStrand cs0 right and over cs1.
        Returns the new Crossings c and d.
        """
        #   cs0 -----------                -----\ /-----\ /-----
        #                        ->            c \     d /
        #   cs1 -----------                -----/ \-----/ \-----

        # get unique labels for the two new crossings
        n = len(self.crossings)
        labels = {c.label for c in self.crossings}
        while n in labels:
            n += 1
        m = n + 1
        while m in labels:
            m += 1
        c = Crossing(n)
        d = Crossing(m)
        self.crossings.append(c)
        self.crossings.append(d)

        # update crossing adjacency
        cs0opp = cs0.opposite()
        if cs0opp != cs1:
            d[2], d[3] = tuple(cs1.opposite()), tuple(cs0opp)
        else:
            d[2] = d[3]
        c[0], c[1], c[2], c[3] = tuple(cs1), d[1], d[0], tuple(cs0)
        # return CrossingStrand(c, 1), CrossingStrand(c, 2)     , CrossingStrand(d, 3)
        return c, d

    def reidemeister_3(self, cs0: CrossingStrand, cs1: CrossingStrand, cs2: CrossingStrand):
        """
        Does a Reidemeister-3 move on a small triangle specified by the three CrossingStrands.
        Returns True if the triangle's strands are laid down positively (figure below and Table 5(a)).
        The CrossingStrands have to be as in the figure, i.e.
        - form a small triangle, with cs0, cs1, cs2 being a positive orientation,
        - have two overstrands on the cs0 side of the triangle,
        - cs1.crossing == cs0.crossing and cs2.crossing be on the cs0 strand.
        """
        #      C1            D0                     C1   D0
        #       \   cs0     /                        \ e /   
        #      c \  i0 j1  / d                        \ /    
        #  C0 ----------------- D1                     /        
        #        i1\     /j0                        k1/ \k0       
        #     cs1   \   /   cs2        ->            /   \ 
        #          k0\ /k1                        j0/     \i1
        #             /                     C0 ----------------- D1 
        #            / \                        d /  j1 i0  \ c
        #           / e \                        /           \ 
        #          E1   E0                      E1           E0

        # get crossings of triangle
        c,  i0 = cs0
        c0, i1 = cs1
        d,  j0 = cs2
        d0, j1 = cs0.opposite()
        e,  k0 = cs1.opposite()
        e0, k1 = cs2.opposite()
        assert c == c0 and d == d0 and e == e0
        assert i0 % 2 == j1 % 2 == 1 and i0 == (i1 + 1) % 4

        # get crossings outside the triangle
        C0, I0 = cs0.next().opposite()
        C1, I1 = cs1.next().opposite()
        D0, J0 = cs2.next().opposite()
        D1, J1 = cs0.opposite().next().opposite()
        E0, K0 = cs1.opposite().next().opposite()
        E1, K1 = cs2.opposite().next().opposite()

        # form new adjacencies
        # Rotating the triangle 180°, inner adjacency of c, d, e remains the same.
        # If an outside crossing is actually inside, then we only have to modify adjacencies of vertices of the hexagon
        # 1 distance away, because even distances are impossible, and a 3-distance adjacency remains the same.
        if C0 not in (c, d, e): d[j1 + 2] = C0[I0]
        elif C0 == c:           d[j1 + 2] = e[k0 + 2]
        if C1 not in (c, d, e): e[k0 + 2] = C1[I1]
        elif C1 == d:           e[k0 + 2] = e[k1 + 2]
        if D0 not in (c, d, e): e[k1 + 2] = D0[J0]
        elif D0 == d:           e[k1 + 2] = c[i0 + 2]
        if D1 not in (c, d, e): c[i0 + 2] = D1[J1]
        elif D1 == e:           c[i0 + 2] = c[i1 + 2]
        if E0 not in (c, d, e): c[i1 + 2] = E0[K0]
        elif E0 == e:           c[i1 + 2] = d[j0 + 2]
        if E1 not in (c, d, e): d[j0 + 2] = E1[K1]
        elif E1 == c:           d[j0 + 2] = d[j1 + 2]

        # return orientation of strands
        return k0 % 2 == 0

    def orient(self, *entries: tuple):
        """
        Calculates the number of positive and negative crossings from an orientation.
        * entries: a list of CrossingStrands, one from each component, that defines the orientation
        """
        if len(entries) == 0:
            if any(isinstance(crossing, Crossing) for crossing in self.crossings):
                entries = ((self.crossings[0], 0),)
            else:
                self.n_plus = self.n_minus = 0
                return
        entry_points = {crossing: set() for crossing in self.crossings}
        for cs in entries:
            start = cs = CrossingStrand(*cs)
            while True:
                entry_points[cs.crossing].add(cs.strand_index % 4)
                cs = cs.next().opposite()
                if cs == start:
                    break
        self.n_plus = self.n_minus = 0
        for crossing in self.crossings:
            e = entry_points[crossing]
            if len(e) == 2:
                i, j = e
                if (i + j) % 4 == 1:
                    self.n_minus += 1
                elif (i + j) % 4 == 3:
                    self.n_plus += 1
                else:
                    raise ValueError("Component oriented in both directions.")
            elif len(e) > 2:
                raise ValueError("Component oriented in both directions.")
            elif isinstance(crossing, Crossing):
                raise ValueError("Component not oriented.")

    def get_signs(self):
        """
        Returns n_plus, n_minus, if possible.
        """
        try:
            return self.n_plus, self.n_minus
        except:
            try:
                self.orient()
                return self.n_plus, self.n_minus
            except:
                raise Exception("Link has more than one component. Orient the link first with Link.orient(cs0, cs1, ...)")

    def number_of_states(self, h: int, q: int):
        """
        Returns the number of generators of the Khovanov chain complex CKh in grading (h, q).
        """
        # TODO this is super slow, should be able to give a faster estimate
        from scipy.special import binom
        n_plus, n_minus = self.get_signs()
        n = n_plus + n_minus
        k = h + n_minus
        v = h + n_plus - n_minus - q
        if k < 0:
            return 0
        num = 0
        for ones in combinations(range(n), k):
            smoothing = [1 if i in ones else 0 for i in range(n)]
            SL = SmoothLink(self, smoothing)
            l = len(SL.loops)           # number of loops
            if l >= abs(v) and (l - v) % 2 == 0:
                l_1 = (l - v) // 2      # number of 1-labelled loops
                num += binom(l, l_1)
        return round(num)

    def differential_matrix(self, h: int, q: int, printing=True, row_index=None):
        """
        Returns the matrix of the differential in grading (h, q) -> (h + 1, q), and the dicts
        row_index, column_index, giving which row/column corresponds to a LabelledSmoothing data.
        """
        global time, scipy
        import scipy.sparse

        assert all(isinstance(c, Crossing) for c in self.crossings)     # Strands not handled correctly yet

        if printing:
            import time
            start_time = time.time()
            print("number of columns:", self.number_of_states(h, q))
            print(time.time() - start_time, "calculating matrix size")
            start_time = time.time()

        n_plus, n_minus = self.get_signs()
        n = n_plus + n_minus                # number of crossings
        k = h + n_minus                     # number of 1-smoothed crossings
        v = h + n_plus - n_minus - q        # number of x-labelled minus number of 1-labelled loops (v_minus - v_plus)

        if row_index is None:
            row_index = {}                  # dict {LS_data: row index}
        column_index = {}
        data = []                           # data for sparse array: element
        data_row = []                       # data for sparse array: row index
        data_column = []                    # data for sparse array: column index

        if h < -n_minus or h > n_plus:
            return scipy.sparse.csc_array((len(row_index), 0)), {}, {}

        if printing:
            start = time.time()
        j = 0                               # current column
        crossing_strands = [CrossingStrand(c, i) for c in self.crossings for i in (0, 2) if isinstance(c, Crossing)]
        # generate all SmoothLinks
        for zero_smoothings in combinations(range(n), n - k):
            smoothing = [0 if i in zero_smoothings else 1 for i in range(n)]
            SL = SmoothLink(self, smoothing, make_set=True)
            l = len(SL.loops)               # number of loops
            if l >= abs(v) and (l - v) % 2 == 0:
                # loops (identified by indices) in the order of crossing_strands
                loop_ids = [SL.loops.index(SL.loop_of[cs]) for cs in crossing_strands]
                l_1 = (l - v) // 2          # number of 1-labelled loops
                # generate all states
                for one_labels in combinations(range(l), l_1):
                    label_data = ["1" if loop_id in one_labels else "x" for loop_id in loop_ids]
                    last = -1               # lastly considered crossing index, for determining sign
                    sign = 1                # sign of the states in differential
                    # calculate differential of the state
                    for c in zero_smoothings:
                        # get sign
                        if (c - last) % 2 == 0:
                            sign *= -1
                        last = c
                        # get smoothing_data
                        smoothing_data = smoothing.copy()
                        smoothing_data[c] = 1
                        # get new label_datas
                        label_data_0 = label_data.copy()
                        label_datas = (label_data_0, )
                        if loop_ids[2*c] == loop_ids[2*c+1]:
                            if label_data[2*c] == "1":
                                # 1 -> (1, x) + (x, 1)
                                label_data_1 = label_data_0.copy()
                                label_datas = (label_data_0, label_data_1)
                                split_loop = SL.loop_of[crossing_strands[2*c]]
                                i0 = split_loop.index(crossing_strands[2*c])
                                i1 = split_loop.index(crossing_strands[2*c+1])
                                i0, i1 = min(i0, i1), max(i0, i1)
                                ori = split_loop[i0 + 1] == split_loop[i0].next_in_smoothing(smoothing[c])
                                for index, cs in enumerate(crossing_strands):
                                    try:
                                        i = split_loop.index(cs)
                                        # we use that the CSs appear in the loop of SL.loops in order
                                        if (ori and i0 < i <= i1) or (not ori and i0 <= i < i1):
                                            label_data_0[index] = "x"
                                        else:
                                            label_data_1[index] = "x"
                                    except:
                                        pass
                            else:
                                # x -> (x, x)
                                pass
                        else:
                            if label_data[2*c] == label_data[2*c+1] == "1":
                                # (1, 1) -> 1
                                pass
                            elif label_data[2*c] == label_data[2*c+1] == "x":
                                # (x, x) -> 0
                                continue
                            else:
                                # (1, x), (x, 1) -> x
                                if label_data[2*c] == "1":
                                    relabel_loop = SL.loop_of[crossing_strands[2*c]]
                                else:
                                    relabel_loop = SL.loop_of[crossing_strands[2*c+1]]
                                for index, cs in enumerate(crossing_strands):
                                    if cs in relabel_loop:
                                        label_data_0[index] = "x"

                        # add data to sparse matrix
                        for label_data_i in label_datas:
                            state_data = tuple(smoothing_data + label_data_i)
                            try:
                                i = row_index[state_data]
                            except:
                                i = len(row_index)
                                row_index[state_data] = i
                            data.append(sign)
                            data_row.append(i)
                            data_column.append(j)

                    # moving to the next column
                    column_data = tuple(smoothing + label_data)
                    column_index[column_data] = j
                    j += 1
                    if printing and j % 10000 == 0:
                        print(len(row_index), "x", j)
        if printing:
            print(len(row_index), "x", j)
            print(time.time() - start, "created differential matrix")

        matrix = scipy.sparse.csc_array((data, (data_row, data_column)), (len(row_index), j))
        return matrix, row_index, column_index

    @needs_sage
    def homology_with_generators(self, h: int, q: int, chain_level=False):
        """
        When used within Sage, calculates the Khovanov homology of the link in grading (h, q).
        Viewing homology as a direct sum of cyclic groups, returns generators in the form [(group, CKhElement), ...].
        If chain_level is set to True, returns (homology, chain_generators, differential_matrix) instead.
        """
        # calculate the two differential matrices around (h, q)
        differentials = {}
        chain_generators = {}
        column_index = None
        for hh in (h, h - 1):
            diff_matrix, _, column_index = self.differential_matrix(hh, q, row_index=column_index, printing=False)
            differentials[hh] = matrix(diff_matrix.todense())
            if hh == h:
                chain_generators = column_index

        # Sage's homology calculation
        C = ChainComplex(differentials, base_ring=ZZ)
        homology = C.homology(h, generators=True)
        if isinstance(homology, tuple):
            # weird Sage thing where empty ChainComplex returns (0, ()) homology instead of []
            homology = []
    
        if chain_level:
            return homology, chain_generators, diff_matrix.todense()
        else:
            # formatting the generators into CKhElements
            homology_generators = []
            for group, chain in homology:
                coefficients = chain.vector(h)
                states = []
                for LS_data, column in chain_generators.items():
                    LS = self.LS_data_to_class(LS_data)
                    LS.coefficient = coefficients[column]
                    if LS.coefficient != 0:
                        states.append(LS)
                homology_generators.append((group, CKhElement(states)))
            return homology_generators


class SmoothLink:
    """
    A link with a given smoothing at each crossing.
    * smoothing: a dictionary assigning 0 or 1 to each Crossing.
    * loops: the loops of the link according to the smoothing. Each loop is given as a tuple of
             CrossingStrands (two at each Crossing / Strand) as one goes along the loop.
    * loop_of: a dictionary for fast lookup of the loop containing a CrossingStrand.

    Input parameters:
    * link: the underlying Link.
    * smoothing_list: a list of 0s and 1s in the order of link.crossings.
    """

    __slots__ = ("link", "smoothing", "loops", "loop_of")

    def __init__(self, link: Link = None, smoothing_list: list[int] = [], make_set=False):
        if link is None:
            link = Link()
        self.link = link
        crossings = [c for c in link.crossings if isinstance(c, Crossing)]
        # this uses the id of Crossing objects for the dict's hash function as default, so good.
        self.smoothing = {crossing: smoothing_list[i] for i, crossing in enumerate(crossings)}
        self.loops = []
        self.loop_of = {}
        self.get_loops(make_set)

    def get_loops(self, make_set=True):
        """
        Keeping the loops we already have in self.loops, extends self.loops to all loops.
        """
        # crossing_strands = self.link.crossing_strands(make_set=not first_run)
        crossing_strands = self.link.crossing_strands(make_set=make_set, ignore=self.loop_of)
        for loop in self.loops:
            for cs in loop:
                if cs in crossing_strands:
                    crossing_strands.remove(cs)
        while len(crossing_strands):
            if not make_set:
                loop = [crossing_strands.pop(0)]
            else:
                loop = [crossing_strands.pop()]
            while True:
                last = loop[-1]
                if isinstance(last.crossing, Crossing):
                    next = last.next_in_smoothing(self.smoothing[last.crossing])
                else:
                    next = last.next()
                loop.append(next)
                crossing_strands.remove(next)
                opposite = next.opposite()
                if opposite == loop[0]:
                    self.add_loop(tuple(loop))  # we make it hashable by converting to tuple
                    break
                else:
                    crossing_strands.remove(opposite)
                    loop.append(opposite)

    def remove_loop(self, loop):
        """
        Removes loop from self.loops and self.loop_of.
        """
        self.loops.remove(loop)
        for cs in loop:
            del self.loop_of[cs]

    def add_loop(self, loop):
        """
        Adds loop to self.loops and self.loop_of.
        """
        self.loops.append(loop)
        for cs in loop:
            # if cs in self.loop_of:
            #     raise Exception
            self.loop_of[cs] = loop

    def add_loops_for(self, *crossing_strands):
        """
        Adds loops for the specified crossing_strands.
        """
        # TODO This was an attempt to make loop creations slightly faster, but adding parameters to
        # calls of add_loops_for(...) haven't been finished.
        if crossing_strands == ():
            self.get_loops()
        else:
            for cs in crossing_strands:
                if cs in self.loop_of:
                    continue
                loop = [cs]
                while True:
                    last = loop[-1]
                    if isinstance(last.crossing, Crossing):
                        next = last.next_in_smoothing(self.smoothing[last.crossing])
                    else:
                        next = last.next()
                    loop.append(next)
                    opposite = next.opposite()
                    if opposite == loop[0]:
                        self.add_loop(tuple(loop))  # we make it hashable by converting to tuple
                        break
                    else:
                        loop.append(opposite)

    def __eq__(self, other):
        """
        Returns whether two SmoothLinks are the same instance.
        This is a hard check, so that {state.smooth_link for state in self} gives all
        distinct SmoothLink instances in a CKhElement, even if some have identical values.
        """
        return id(self) == id(other)

    def __hash__(self):
        # We make it hashable for use in dict. This way dict just uses ==.
        return 0

    def __repr__(self):
        """
        Returns a string representation, used by print(self).
        """
        result = str([self.smoothing[c] for c in self.link.crossings if isinstance(c, Crossing)])
        for loop in self.loops:
            result += "\n" + str(loop)
        return result

    def copy(self):
        """
        Returns a new instance of self with original reference to link,
        but new instances of loops, loop_of, and smoothing.
        """
        new = copy.copy(self)
        new.loops = self.loops.copy()
        new.loop_of = self.loop_of.copy()
        new.smoothing = self.smoothing.copy()
        return new

    def mirror(self):
        """
        Returns a mirror of self (i.e. smoothing looks the same, but on the mirrored link).
        """
        new_smoothing = [1 - self.smoothing[c] for c in self.link.crossings]
        return SmoothLink(self.link.mirror(use_stored=True), new_smoothing)

    def morse_birth(self, loop):
        """
        Adds loop to self.loops.
        """
        assert loop not in self.loops
        self.add_loop(loop)
        # (self.smoothing is good as Strands don't need smoothing)

    def morse_death(self, loop):
        """
        Removes loop from self.loops.
        """
        self.remove_loop(loop)
        # (self.smoothing is good as we only remove Strands)

    def morse_saddle(self, cs0: CrossingStrand, cs1: CrossingStrand, quick=False):
        """
        Removes the (1 or 2) loops corresponding to the given CrossingStrands from self.loops,
        and adds the (2 or 1) new loops to the end of self.loops according to the saddle move
        that was performed previously on the adjacency of self.link or on self.smoothing.
        """
        loop_0 = self.loop_of[cs0]
        # cs1 may be on a new strand
        if cs1 in self.loop_of:
            new_strand = False
            loop_1 = self.loop_of[cs1]
        else:
            new_strand = True
            loop_1 = (cs1, cs1.next())
        if loop_0 is not loop_1 and not new_strand:
            self.remove_loop(loop_0)
            self.remove_loop(loop_1)
            if quick:
                self.add_loop(loop_0 + loop_1)  # warning: loops are not continuous after this
            else:
                self.add_loops_for(cs0)
        else:
            self.remove_loop(loop_0)
            self.add_loops_for(cs0, cs1)
        # (self.smoothing is good as the list of Crossings is unchanged)

    def fuse(self, cs: CrossingStrand):
        """
        Updates self.loops according to a Strand.fuse().
        """
        loop = self.loop_of[cs]
        self.remove_loop(loop)
        self.add_loops_for(cs.opposite())

    def reidemeister_1(self, cs: CrossingStrand):
        """
        Updates self.loops and self.smoothing according to the R1 move.
        The modified loop will be moved to the end of self.loops.
        """
        loop_0 = self.loop_of[cs]
        loop_1 = self.loop_of[cs.next()]
        self.remove_loop(loop_0)
        # we either have 1 or 2 different loops
        try:
            self.remove_loop(loop_1)
        except:
            pass
        self.add_loops_for()
        del self.smoothing[cs.crossing]

    def reidemeister_1_up(self, cs: CrossingStrand, cs0: CrossingStrand, positive_crossing: bool):
        """
        Updates self.loops and self.smoothing according to the R1 move.
        The given CrossingStrand cs0 has to be on the new loop.
        """
        if positive_crossing:
            self.smoothing[cs0.crossing] = 0
        else:
            self.smoothing[cs0.crossing] = 1
        # small_loop = (cs0, cs0.opposite())
        # self.loops.append(small_loop)
        self.remove_loop(self.loop_of[cs])
        self.add_loops_for()   # cs, cs0 ?

    def reidemeister_2(self, cs0: CrossingStrand, cs1: CrossingStrand):
        """
        Updates self.loops according to an R2 simplification.
        The modified loop(s) will be moved to the end of self.loops.
        """
        c = cs0.crossing
        d = cs0.opposite().crossing
        # update self.loops
        remove_loops = set()
        for cr, i in ((c, 0), (c, 2), (d, 0), (d, 2)):
            remove_loops.add(self.loop_of[CrossingStrand(cr, i)])
        for loop in remove_loops:
            if loop in self.loops:
                self.remove_loop(loop)
            else:
                raise Exception
        self.add_loops_for()
        # we don't update self.smoothing yet because we will need it in LabelledSmoothing.reidemeister_2

    def reidemeister_2_up(self, cs0: CrossingStrand, cs1: CrossingStrand, c: Crossing, d: Crossing):
        """
        Updates self.loops and self.smoothing according to the R2 move.
        Returns the new SmoothLink.
        """
        self.remove_loop(self.loop_of[cs0])
        try:
            self.remove_loop(self.loop_of[cs1])
        except:
            pass
        new = self.copy()
        self.smoothing[c] = 1
        self.smoothing[d] = 0
        self.add_loops_for()
        new.smoothing[c] = 0
        new.smoothing[d] = 1
        new.add_loops_for()
        return new

    def reidemeister_3(self, cs0: CrossingStrand, cs1: CrossingStrand, cs2: CrossingStrand, positive_orientation: bool):
        """
        Updates self.smoothing and self.loops according to an R3 move.
        Returns the old smoothing and a list of the new SmoothLinks.
        """
        # get old smoothings
        c = cs0.crossing
        d = cs2.crossing
        e = cs1.opposite().crossing
        smoothing = (self.smoothing[c], self.smoothing[d], self.smoothing[e])
        # get new smoothings
        if positive_orientation:
            # Table 5(a) with crossings 1 and 2 swapped in columns
            match smoothing:
                case (0, 0, 0): new_smoothings = ((0, 0, 0),)   # smoothing is same as before
                case (1, 0, 0): new_smoothings = ((0, 1, 0), (0, 0, 1))
                case (0, 1, 0): new_smoothings = ((1, 0, 0),)
                case (0, 0, 1): new_smoothings = ()             # image is zero
                case (1, 1, 0): new_smoothings = ((1, 1, 0), (0, 1, 1))
                case (1, 0, 1): new_smoothings = ((0, 1, 1), (1, 0, 1))
                case (0, 1, 1): new_smoothings = ((0, 1, 1), (1, 0, 1))
                case (1, 1, 1): new_smoothings = ()
        else:
            # Table 5(c) with crossings 1 and 2 swapped in columns
            match smoothing:
                case (0, 0, 0): new_smoothings = ()
                case (1, 0, 0): new_smoothings = ((0, 1, 0), (1, 0, 0))
                case (0, 1, 0): new_smoothings = ((0, 1, 0), (1, 0, 0), (0, 0, 1))
                case (0, 0, 1): new_smoothings = ((0, 0, 1),)   # same as before
                case (1, 1, 0): new_smoothings = ((1, 0, 1),)
                case (1, 0, 1): new_smoothings = ((0, 1, 1),)
                case (0, 1, 1): new_smoothings = ((1, 0, 1),)
                case (1, 1, 1): new_smoothings = ((1, 1, 1),)   # same as before
        # update smoothing
        smooth_links = []
        for i in range(len(new_smoothings)):
            new = self.copy() if i > 0 else self
            new.smoothing[c], new.smoothing[d], new.smoothing[e] = new_smoothings[i]
            smooth_links.append(new)
        # update loops
        for smooth_link in smooth_links:
            cs_list = [cs0, cs0.next(), cs2, cs2.next(), cs1.opposite(), cs1.opposite().next()]
            old_loops = {smooth_link.loop_of[cs] for cs in cs_list}
            for loop in old_loops:
                smooth_link.remove_loop(loop)
            smooth_link.add_loops_for()

        return smoothing, smooth_links[1:]

    def differential(self):
        """
        Returns the list of SmoothLinks appearing in the differential in the order of self.link.crossings.
        """
        result = []
        for c in self.link.crossings:
            if isinstance(c, Crossing) and self.smoothing[c] == 0:
                new = self.copy()
                new.smoothing[c] = 1
                new.morse_saddle(CrossingStrand(c, 0), CrossingStrand(c, 2), quick=True)
                result.append(new)
        return result


class LabelledSmoothing:
    """
    Labelled smoothing (also known as a state) with a coefficient.
    * labels: dictionary assigning the label "1" or "x" to each loop. The loops must be in the form
              given by smooth_link.loops, even after modifications by Morse or Reidemeister moves.
    * coefficient: the coefficient of the state in a linear combination, as will be used in CKhElement.

    Input parameters:
    * smooth_link: the underlying SmoothLink
    * labels_list: a string or list of "1", "x" characters.
    """

    __slots__ = ("smooth_link", "labels", "coefficient")

    def __init__(self, smooth_link: SmoothLink = None, labels_list: str | list = "", coefficient: int = 1):
        if smooth_link is None:
            smooth_link = SmoothLink()  # reassignment, so this doesn't update the default parameter
        self.smooth_link = smooth_link
        if len(smooth_link.loops) != len(labels_list):
            raise ValueError("SmoothLink has %s loops, but %s labels were given." % (len(smooth_link.loops), len(labels_list)))
        self.labels = {loop: labels_list[i] for i, loop in enumerate(smooth_link.loops)}
        self.coefficient = coefficient

    def label_of(self, cs: CrossingStrand):
        """
        Returns the label of a CrossingStrand given by self.labels.
        """
        for loop, label in self.labels.items():
            if cs in loop:
                return label
        raise Exception("Couldn't find label of %s in %s." % (cs, self.labels))

    def ls_loop_of(self, cs: CrossingStrand):
        """
        Returns the loop of a CrossingStrand given by self.labels.
        """
        for loop in self.labels:
            if cs in loop:
                return loop
        raise Exception("Couldn't find loop of %s in %s." % (cs, self.labels))

    def __hash__(self):
        smoothing = [self.smooth_link.smoothing[c] for c in self.smooth_link.link.crossings]
        # labels = [self.label_of(CrossingStrand(c, 0)) for c in self.smooth_link.link.crossings]
        return hash(tuple(smoothing))

    def __eq__(self, other):
        """
        Returns whether the labelled smoothing is the same (the coefficient might be different).
        This is a light check, so that it works well with simplify().
        """
        if self.smooth_link.link != other.smooth_link.link:
            return False
        if self.smooth_link.smoothing != other.smooth_link.smoothing:
            return False
        # self.loops is not given in a canonical way, but smooth_link ensures they're the same,
        # so we only need to check the label of one CrossingStrand on each loop.
        for loop in self.smooth_link.loops:
            try:
                other_label = other.labels[loop]
            except:
                other_label = other.label_of(loop[0])
            if self.labels[loop] != other_label:
                return False
        return True

    def __repr__(self):
        """
        Returns a string representation, used by print(self).
        """
        # TODO should make a better visualization for this
        result = str(self.coefficient) + " * "
        result += str([self.smooth_link.smoothing[c] for c in self.smooth_link.link.crossings if isinstance(c, Crossing)])
        result += "\n"
        if self.labels == {}:
            return result + "  empty link\n"
        for loop, label in self.labels.items():
            result += "  '%s' %s\n" % (label, loop)
        return result

    def print_short(self, end="\n"):
        """
        Prints a short 1-line representation of the labels of loops.
        """
        print(self.coefficient, "*", "".join(self.labels.values()), end=end)

    def copy(self):
        """
        Returns a new instance of self with original references to link and smooth_link,
        but new instances of labels and coefficient.
        """
        new = copy.copy(self)
        new.labels = self.labels.copy()
        return new

    def mirror(self, smooth_link: SmoothLink):
        """
        Returns the mirror of self and swaps 1 <-> x labels.
        """
        new_state = self.copy()
        new_state.smooth_link = smooth_link # self.smooth_link.mirror()
        new_state.labels = {}
        for loop, label in self.labels.items():
            cs = new_state.smooth_link.link.find_cs(loop[0])
            new_loop = new_state.smooth_link.loop_of[cs + 1]
            new_state.labels[new_loop] = "1" if label == "x" else "x"
        return new_state

    def to_data(self):
        """
        Returns data that uniquely identifies self, e.g. (0, 1, "1", "x", "1", "x").
        The first n elements of the tuple are the smoothings of the crossings,
        the next 2n elements are the labels of the CrossingStrands c[0], c[2].
        """
        crossings = self.smooth_link.link.crossings
        assert all(isinstance(c, Crossing) for c in crossings)      # Strands not handled correctly yet
        smoothing_list = [self.smooth_link.smoothing[c] for c in crossings]
        label_list = [self.label_of(c[i]) for c in crossings for i in (0, 2)]
        return tuple(smoothing_list + label_list)

    def morse_birth(self, loop):
        """
        Sets self.labels and self.coefficient for the morse birth of loop.
        """
        self.labels[loop] = "1"
        # (state.coefficient remains the same)

    def morse_death(self, loop):
        """
        Sets self.labels and self.coefficient for the morse death of loop.
        """
        label = self.labels[loop]
        if label == "1":
            self.coefficient = 0
        else:
            assert label == "x"
            # (self.coefficient remains the same)
        del self.labels[loop]

    def morse_saddle(self, loop_0, loop_1, new_loop_0, new_loop_1):
        """
        Sets the labels and coefficients for the morse saddle move specified by the loops.
        Either loop_0 and loop_1 must be the same, or new_loop_0 and new_loop_1.
        Returns the new state if the image has more than one element.
        """
        if loop_0 != loop_1 and new_loop_0 == new_loop_1:
            labels = (self.labels[loop_0], self.labels[loop_1])
            if labels == ("x", "x"):
                self.coefficient = 0
                # we don't update self, so have to be careful to remove it in simplify()
            else:
                if labels == ("1", "x") or labels == ("x", "1"):
                    new_label = "x"
                else:
                    assert labels == ("1", "1")
                    new_label = "1"
                # update self.labels
                del self.labels[loop_0]
                del self.labels[loop_1]
                self.labels[new_loop_0] = new_label

        else:
            assert loop_0 == loop_1 and new_loop_0 != new_loop_1
            # update self.labels
            label = self.labels[loop_0]
            del self.labels[loop_0]
            if label == "1":
                self.labels[new_loop_0] = "1"
                self.labels[new_loop_1] = "x"
                new_state = self.copy()
                new_state.labels[new_loop_0] = "x"
                new_state.labels[new_loop_1] = "1"
                return new_state
            else:
                assert label == "x"
                self.labels[new_loop_0] = "x"
                self.labels[new_loop_1] = "x"

    def dot_half(self, loop):
        """
        Sets self.labels and self.coefficient for 1/2 of a dot decoration of an arc (i.e. two saddle moves).
        This kills an x-labelled loop, and sends a 1-labelled loop to an x-labelled loop.
        """
        if self.labels[loop] == "x":
            self.coefficient = 0
        else:
            assert self.labels[loop] == "1"
            self.labels[loop] = "x"

    def fuse(self, cs: CrossingStrand):
        """
        Updates self.labels according to a Strand.fuse().
        """
        old_loop = self.ls_loop_of(cs)
        new_loop = self.smooth_link.loops[-1]
        self.labels[new_loop] = self.labels[old_loop]
        del self.labels[old_loop]

    def reidemeister_1(self, cs: CrossingStrand, positive_crossing: bool):
        """
        Sets the labels and coefficients for untwisting a R1 loop specified by a CrossingStrand.
        Returns the new state if the image has more than one element.
        """
        # bad smoothing is when there's only one loop around the Crossing
        other_cs = cs.next()
        small_loop = self.ls_loop_of(cs)
        old_loop = self.ls_loop_of(other_cs)
        if small_loop == old_loop:
            self.coefficient = 0
            return

        # replace the Crossing-loop with the Strand-loop in self.labels
        new_loop = self.smooth_link.loops[-1]
        self.labels[new_loop] = self.labels[old_loop]
        del self.labels[old_loop]

        # good smoothing with positive crossing: morse_death
        if positive_crossing:
            self.morse_death(small_loop)

        # good smoothing with negative crossing: 1/2*(dot+death - dot there, death)
        # TODO one of these states is always zero so could simplify
        else:
            new_state = self.copy()
            self.dot_half(small_loop)
            self.morse_death(small_loop)
            new_state.dot_half(new_loop)
            new_state.morse_death(small_loop)
            new_state.coefficient = -new_state.coefficient
            return new_state

    def reidemeister_1_up(self, cs: CrossingStrand, cs0: CrossingStrand, positive_crossing: bool):
        """
        Sets the labels and coefficients for adding an R1 loop.
        cs is next to the small loop, cs0 is on the small loop.
        Returns the new state if there is one.
        """
        # add the new Crossing on the loop in self.labels
        old_loop = self.ls_loop_of(cs)
        new_loop = self.smooth_link.loop_of[cs]
        self.labels[new_loop] = self.labels[old_loop]
        del self.labels[old_loop]

        # negative crossing: morse_birth
        small_loop = self.smooth_link.loop_of[cs0]
        self.morse_birth(small_loop)

        # positive crossing: 1/2*(birth+dot - dot there, birth)
        if positive_crossing:
            new_state = self.copy()
            self.dot_half(small_loop)
            new_state.dot_half(new_loop)
            new_state.coefficient *= -1
            return new_state
        else:
            return

    def reidemeister_2(self, cs0: CrossingStrand, cs1: CrossingStrand, c, d, cs00, cs2):
        """
        Updates labels and coefficients for a simplifying R2 move.
        Returns the new state if the image has more than one element.
        """
        # bad smoothing is when crossings have the same smoothing
        sc, sd = self.smooth_link.smoothing[c], self.smooth_link.smoothing[d]
        if sc == sd:
            self.coefficient = 0
            return

        # get loop representations
        if cs1 == cs0 + 1:
            cs0, cs1 = cs1, cs0
        old_loop_0 = self.ls_loop_of(cs0.next())
        old_loop_1 = self.ls_loop_of(cs1.opposite().next())
        new_loop_0 = self.smooth_link.loop_of[cs00]
        new_loop_1 = self.smooth_link.loop_of[cs2]

        # small loop in the middle: -(death, saddle)
        if cs0.next_in_smoothing(sc) == cs1:
            self.coefficient = -self.coefficient
            small_loop = self.ls_loop_of(cs0)
            self.morse_death(small_loop)
            new_state = self.morse_saddle(old_loop_0, old_loop_1, new_loop_0, new_loop_1)
            return new_state

        # horizontal smoothing: labels remain the same
        else:
            self.labels[new_loop_0] = self.labels[old_loop_0]
            del self.labels[old_loop_0]
            if old_loop_1 in self.labels:
                self.labels[new_loop_1] = self.labels[old_loop_1]
                del self.labels[old_loop_1]

    def reidemeister_2_up(self, cs0, cs1, d, smooth_link: SmoothLink):
        """
        Sets the labels and coefficients for adding two Crossings by an R2 move.
        Returns the new states.
        """
        # make a copy of self for the second smoothing
        new_state = self.copy()
        new_state.smooth_link = smooth_link

        # small loop in the middle: (birth, saddle)
        old_loop_0 = self.ls_loop_of(cs0)
        old_loop_1 = self.ls_loop_of(cs1)
        new_loop_0 = self.smooth_link.loop_of[cs0]
        new_loop_1 = self.smooth_link.loop_of[CrossingStrand(d, 2)]
        small_loop = self.smooth_link.loop_of[CrossingStrand(d, 0)]
        self.morse_birth(small_loop)
        new = self.morse_saddle(old_loop_0, old_loop_1, new_loop_0, new_loop_1)

        # horizontal smoothing: labels remain the same
        new_loop_0 = smooth_link.loop_of[cs0]
        new_loop_1 = smooth_link.loop_of[cs1]
        new_state.labels[new_loop_0] = new_state.labels[old_loop_0]
        del new_state.labels[old_loop_0]
        if old_loop_1 in new_state.labels:
            new_state.labels[new_loop_1] = new_state.labels[old_loop_1]
            del new_state.labels[old_loop_1]

        if new:
            return [new, new_state]
        else:
            return [new_state]

    def reidemeister_3(
        self,
        cs0: CrossingStrand,
        cs1: CrossingStrand,
        cs2: CrossingStrand,
        positive_orientation: bool,
        smoothing: tuple,
        smooth_links: list[SmoothLink],
    ):
        """
        Updates labels and coefficients for an R3 move.
        Returns the new states if the image has more than one element.
        """
        states: list[LabelledSmoothing] = []
        for smooth_link in smooth_links:
            new_state = self.copy()
            new_state.smooth_link = smooth_link
            states.append(new_state)

        # get loops
        cs_old = [cs0.next(),            cs1.opposite().next(), cs2.next()           ]      # these always correspond to three different strands
        cs_new = [cs0.opposite().next(), cs1.next(),            cs2.opposite().next()]
        old_loops = [self.ls_loop_of(cs) for cs in cs_old]

        # functions that will be used a lot in the Tables
        def identity(state, sign=None):
            new_loops = [state.smooth_link.loop_of[cs] for cs in cs_new]
            for old_loop, new_loop in zip(old_loops, new_loops):
                assert old_loop not in new_loops  # I think it can't happen that we get the same old_loop back after an R3 move, so ok.
                if old_loop in state.labels:
                    state.labels[new_loop] = state.labels[old_loop]
                    del state.labels[old_loop]
            if sign is not None:
                state.coefficient *= sign

        def saddle(state, indices, birth=False, death=False, sign=None):
            def fix_loop(state, i):
                if new_loops[i] not in state.labels:
                    state.labels[new_loops[i]] = state.labels[old_loops[i]]
                    del state.labels[old_loops[i]]

            if death:
                old_small_loop = state.ls_loop_of(cs0)
                state.morse_death(old_small_loop)
                if state.coefficient == 0:
                    return
            if birth:
                small_loop = state.smooth_link.loop_of[cs0]
                state.morse_birth(small_loop)
            if sign is not None:
                state.coefficient *= sign
            if len(indices) == 2:
                i, j = indices
                new_loops = [state.smooth_link.loop_of[cs] for cs in cs_new]
                new_state = state.morse_saddle(old_loops[i], old_loops[j], new_loops[i], new_loops[j])
                k = 3 - i - j
                fix_loop(state, k)
                if new_state:
                    fix_loop(new_state, k)
                    states.append(new_state)
            elif indices == [0, 1, 2]:
                # using a temporary loop because we're doing two saddle moves in one step
                temp_loop = tuple()
                new_loops = [state.smooth_link.loop_of[cs] for cs in cs_new]
                # first saddle move
                intermediate_states = [state]
                if old_loops[0] != old_loops[1]:
                    new_state = state.morse_saddle(old_loops[0], old_loops[1], temp_loop, temp_loop)
                else:
                    new_state = state.morse_saddle(old_loops[0], old_loops[0], new_loops[0], temp_loop)
                if state.coefficient == 0:      # if morse_saddle gives 0, LS might be trash
                    return
                if new_state:
                    intermediate_states.append(new_state)
                # second saddle move
                new_states = []
                for intermediate_state in intermediate_states:
                    if new_loops[1] == new_loops[2]:
                        new_state = intermediate_state.morse_saddle(temp_loop, old_loops[2], new_loops[1], new_loops[1])
                    else:
                        new_state = intermediate_state.morse_saddle(temp_loop, temp_loop, new_loops[1], new_loops[2])
                    if new_state:
                        new_states.append(new_state)
                for new_state in intermediate_states[1:] + new_states:
                    states.append(new_state)
                # states += intermediate_states[1:] + new_states                          # this would cause bugs I think
            else:
                raise ValueError(indices)

        # Table 5(a)
        if positive_orientation:
            match smoothing:
                case (0, 0, 0):
                    identity(self)
                case (1, 0, 0):
                    identity(self)
                    identity(states[0])
                case (0, 1, 0):
                    identity(self)
                case (0, 0, 1):
                    self.coefficient = 0
                case (1, 1, 0):
                    identity(self, sign=-1)     # extra sign because crossings 1 and 2 are swapped here
                    saddle(states[0], [1, 2], birth=True)
                case (1, 0, 1):
                    saddle(self, [0, 1], birth=True, sign=-1)
                    identity(states[0], sign=-1)
                case (0, 1, 1):
                    saddle(self, [0, 1, 2], birth=True, death=True)
                    saddle(states[0], [0, 2], death=True)
                case (1, 1, 1):
                    self.coefficient = 0
        # Table 5(c)
        else:
            match smoothing:
                case (0, 0, 0):
                    self.coefficient = 0
                case (1, 0, 0):
                    saddle(self, [0, 1], birth=True)
                    identity(states[0])
                case (0, 1, 0):
                    saddle(self, [0, 1, 2], birth=True, death=True, sign=-1)
                    saddle(states[0], [0, 2], death=True, sign=-1)
                    saddle(states[1], [1, 2], death=True, sign=-1)
                case (0, 0, 1):
                    identity(self)
                case (1, 1, 0):
                    identity(self)
                case (1, 0, 1):
                    identity(self)
                case (0, 1, 1):
                    identity(self)
                case (1, 1, 1):
                    identity(self, sign=-1)     # extra sign because crossings 1 and 2 are swapped here

        if len(states) > 0:
            return states

    def differential(self, smooth_links: list[SmoothLink] = None):
        """
        Returns the differential of self as a list of LabelledSmoothings.
        """
        if smooth_links is None:
            smooth_links = self.smooth_link.differential()
        result = []
        parity = 0
        i = 0
        for c in self.smooth_link.link.crossings:
            if isinstance(c, Crossing):
                if self.smooth_link.smoothing[c] == 0:
                    new = self.copy()
                    new.smooth_link = smooth_links[i]
                    if parity == 1:
                        new.coefficient *= -1
                    cs0 = CrossingStrand(c, 0)
                    cs1 = CrossingStrand(c, 2)
                    loop_0 = new.ls_loop_of(cs0)
                    loop_1 = new.ls_loop_of(cs1)
                    new_loop_0 = new.smooth_link.loop_of[cs0]
                    new_loop_1 = new.smooth_link.loop_of[cs1]
                    new_state = new.morse_saddle(loop_0, loop_1, new_loop_0, new_loop_1)
                    if new.coefficient != 0:
                        result.append(new)
                    if new_state and new_state.coefficient != 0:
                        result.append(new_state)
                    i += 1
                else:
                    parity = 1 - parity
        return result
    
    def is_outside(self):
        """
        Checks if self is outside the states appearing in the image of the differential map,
        i.e. if self.row_size() is zero.
        Equivalently, if every 1-smoothed crossing connects two different 1-labelled loops.
        """
        for c in self.smooth_link.link.crossings:
            if self.smooth_link.smoothing[c] == 1:
                cs0, cs2 = CrossingStrand(c, 0), CrossingStrand(c, 2)
                if self.smooth_link.loop_of[cs0] == self.smooth_link.loop_of[cs2]:
                    return False
                if self.label_of(cs0) == "x" or self.label_of(cs2) == "x":
                    return False
        return True

    def row_size(self):
        """
        Returns the number of nonzero elements in the row corresponding to self in the 
        differential matrix, i.e. len(self.reverse_differential()).
        """
        total = 0
        for c in self.smooth_link.link.crossings:
            if self.smooth_link.smoothing[c] == 1:
                cs0, cs2 = CrossingStrand(c, 0), CrossingStrand(c, 2)
                if self.smooth_link.loop_of[cs0] == self.smooth_link.loop_of[cs2]:
                    if self.label_of(cs0) == "1":
                        total += 1
                    else:
                        total += 2
                else:
                    if self.label_of(cs0) == "x" or self.label_of(cs2) == "x":
                        total += 1
        return total
    
    def reverse_differential(self):
        """
        Returns the list of LabelledSmoothings whose differential contains self.
        """
        flipped = self.copy()
        for loop, label in flipped.labels.items():
            flipped.labels[loop] = "1" if label == "x" else "x"

        new_smooth_links = []
        for c in flipped.smooth_link.link.crossings:
            if isinstance(c, Crossing) and flipped.smooth_link.smoothing[c] == 1:
                new = flipped.smooth_link.copy()
                new.smoothing[c] = 0
                new.morse_saddle(CrossingStrand(c, 0), CrossingStrand(c, 2), quick=True)
                new_smooth_links.append(new)

        result = []
        i = 0
        for c in flipped.smooth_link.link.crossings:
            if isinstance(c, Crossing):
                if flipped.smooth_link.smoothing[c] == 1:
                    new = flipped.copy()
                    new.smooth_link = new_smooth_links[i]
                    cs0 = CrossingStrand(c, 0)
                    cs1 = CrossingStrand(c, 2)
                    loop_0 = new.ls_loop_of(cs0)
                    loop_1 = new.ls_loop_of(cs1)
                    new_loop_0 = new.smooth_link.loop_of[cs0]
                    new_loop_1 = new.smooth_link.loop_of[cs1]
                    new_state = new.morse_saddle(loop_0, loop_1, new_loop_0, new_loop_1)
                    if new.coefficient != 0:
                        result.append(new)
                    if new_state and new_state.coefficient != 0:
                        result.append(new_state)
                    i += 1

        for state in result:
            for loop, label in state.labels.items():
                state.labels[loop] = "1" if label == "x" else "x"
        return result

    def minimal_row_size(self):
        """
        Returns the minimal row_size() of nonzero elements in the column corresponding to self
        in the differential matrix.
        """
        return min(state.row_size() for state in self.differential())


class CKhElement(list[LabelledSmoothing]):
    """
    A linear combination of states, given as a list of LabelledSmoothings.
    We allow different states to reference the same instance of a SmoothLink.
    """

    __slots__ = ()

    def simplify(self):
        """
        Modifies the CKhElement in place by combining identical states and removing zero elements.
        """
        # TODO could do this faster without tmpstates

        # combine like terms
        tmpstates = []
        while len(self) != 0:
            state = self.pop(0)
            if state.coefficient != 0:
                # we need to remove 0-coefficient elements here too,
                # because their smooth_link might be trash
                if state not in tmpstates:
                    tmpstates.append(state)
                else:
                    i = tmpstates.index(state)
                    tmpstates[i].coefficient += state.coefficient

        # remove 0 elements
        if self != []:
            raise Exception("Error in simplify.")
        for state in tmpstates:
            if state.coefficient != 0:
                self.append(state)

    def link(self):
        """
        Returns the underlying link.
        """
        if len(self) > 0:
            return self[0].smooth_link.link

    def __repr__(self):
        """
        Returns a string representation, used by print(self).
        """
        if len(self) == 0:
            return "0\n"
        result = ""
        for i in range(len(self)):
            result += str(self[i])
            if i < len(self) - 1:
                result += "+ "
        return result

    def print_short(self):
        """
        Prints self in a shorter way than print(self), e.g. 1 * 1xx1x1 + 1 * xx11x1 + -1 * xx1x11.
        """
        if len(self) == 0:
            print("0")
        for i in range(len(self)):
            self[i].print_short(end="")
            if i < len(self) - 1:
                print(" + ", end="")
            else:
                print()

    def print_long(self, printing={"long"}):
        """
        Prints self in a customizable way.
        The printing value can be "short", "long", "length", "link", "differential", or any set of these.
        """
        if "length" in printing:
            print("length:", len(self))
        if "link" in printing and len(self) > 0:
            print(self.link())
        if "long" in printing:
            print(self)
        if "short" in printing:
            self.print_short()
        if "differential" in printing:
            print("differential:", len(self.differential()))

    def morse_birth(self):
        """
        Does a Morse birth on Link, SmoothLinks, and LabelledSmoothings.
        Returns a CrossingStrand of the new Strand.
        """
        if len(self) == 0:
            return

        # add new loop to link
        link = self.link()
        loop = link.morse_birth()

        # add new loop to each state.smooth_link
        for smooth_link in {state.smooth_link for state in self}:
            smooth_link.morse_birth(loop)

        # add new loop to each state.labels
        for state in self:
            state.morse_birth(loop)

        # (there's no reason to self.simplify())
        return loop[0]

    def morse_death(self, cs: CrossingStrand | tuple):
        """
        Does a Morse death specified by a CrossingStrand on Link, SmoothLinks, and LabelledSmoothings.
        """
        if len(self) == 0:
            return
        if not isinstance(cs, CrossingStrand):
            cs = CrossingStrand(*cs)
        assert cs.crossing.is_loop()
        loop = self[0].ls_loop_of(cs)

        # remove loop from link
        link = self.link()
        link.morse_death(cs)

        # remove loop from each state.smooth_link
        for smooth_link in {state.smooth_link for state in self}:
            smooth_link.morse_death(loop)

        # remove loop from each state.labels
        for state in self:
            state.morse_death(loop)

        # TODO just removing 0 coefficient elements would be less calculation
        self.simplify()

    def morse_saddle(self, cs0: CrossingStrand | tuple, cs1: CrossingStrand | tuple):
        """
        Does a Morse saddle move specified by the two CrossingStrands on Link, SmoothLinks, and LabelledSmoothings.
        """
        if len(self) == 0:
            return
        if not isinstance(cs0, CrossingStrand):
            cs0 = CrossingStrand(*cs0)
        if not isinstance(cs1, CrossingStrand):
            cs1 = CrossingStrand(*cs1)

        # update crossing adjacency of link
        link = self.link()
        cs0_opp = link.morse_saddle(cs0, cs1)

        # update loops for each state.smooth_link
        for smooth_link in {state.smooth_link for state in self}:
            smooth_link.morse_saddle(cs1, cs0_opp)

        # update labels and coefficients for each state and get new states
        new_states = []
        for state in self:
            loop_0 = state.ls_loop_of(cs0)
            loop_1 = state.ls_loop_of(cs1)
            if loop_0 == loop_1:
                new_loop_0, new_loop_1 = state.smooth_link.loops[-2:]
            else:
                new_loop_0 = new_loop_1 = state.smooth_link.loops[-1]
            new_state = state.morse_saddle(loop_0, loop_1, new_loop_0, new_loop_1)
            if new_state:
                new_states.append(new_state)
        for new_state in new_states:
            self.append(new_state)

        self.simplify()

    def fuse(self, strand: Strand):
        """
        Fuses a Strand on Link, SmoothLinks, and LabelledSmothings.
        """
        if len(self) == 0:
            return

        # update crossings in link
        link = self.link()
        link.fuse(strand)

        # update loops in each state.smooth_link
        cs = CrossingStrand(strand, 0)
        for smooth_link in {state.smooth_link for state in self}:
            smooth_link.fuse(cs)

        # update labels for each state
        for state in self:
            state.fuse(cs)

        # there's no reason to self.simplify()

    def reidemeister_1(self, cs: CrossingStrand | tuple):
        """
        Untwists a Reidemeister-1 loop specified by a CrossingStrand on Link, SmoothLinks, and LabelledSmothings.
        Fuses the new Strand if possible, otherwise returns the Strand.
        """
        if len(self) == 0:
            return
        if not isinstance(cs, CrossingStrand):
            cs = CrossingStrand(*cs)

        # move the relevant crossing to the end, need this for correct signs
        new_order = [x for x in self.link().crossings if x != cs.crossing] + [cs.crossing]
        self.reorder_crossings(new_order)

        # remove R1 loop from link
        link = self.link()
        positive_crossing, s = link.reidemeister_1(cs)

        # remove R1 loop from each state.smooth_link
        for smooth_link in {state.smooth_link for state in self}:
            smooth_link.reidemeister_1(cs)

        # update labels and coefficients for each state and get new states
        new_states = []
        for state in self:
            new_state = state.reidemeister_1(cs, positive_crossing)
            if new_state:
                new_states.append(new_state)
        for new_state in new_states:
            self.append(new_state)

        self.simplify()
        return s

    def reidemeister_1_up(self, cs: CrossingStrand | tuple, positive_crossing: bool):
        """
        Adds a Reidemeister-1 loop to the left of a CrossingStrand to Link, SmoothLinks, and LabelledSmothings.
        Returns the CrossingStrand on the left of the new loop.
        """
        if len(self) == 0:
            return
        if not isinstance(cs, CrossingStrand):
            cs = CrossingStrand(*cs)

        # add R1 loop to link
        link = self.link()
        cs0 = link.reidemeister_1_up(cs, positive_crossing)

        # add R1 loop to each smooth_link
        for smooth_link in {state.smooth_link for state in self}:
            smooth_link.reidemeister_1_up(cs, cs0, positive_crossing)

        # update labels and coefficients for each state and get new states
        new_states = []
        for state in self:
            new_state = state.reidemeister_1_up(cs, cs0, positive_crossing)
            if new_state:
                new_states.append(new_state)
        for new_state in new_states:
            self.append(new_state)

        self.simplify()

        return cs0

    def reidemeister_2(self, cs0: CrossingStrand | tuple, cs1: CrossingStrand | tuple):
        """
        Does a simplifying Reidemeister-2 move specified by the CrossingStrands on Link, SmoothLinks, and LabelledSmothings.
        Returns two CrossingStrands on the two strands.
        """
        if len(self) == 0:
            return
        if not isinstance(cs0, CrossingStrand):
            cs0 = CrossingStrand(*cs0)
        if not isinstance(cs1, CrossingStrand):
            cs1 = CrossingStrand(*cs1)

        # move the relevant crossings to the end, need this for correct signs
        c, d = cs0.crossing, cs0.opposite().crossing
        new_order = [x for x in self.link().crossings if x not in (c, d)] + [c, d]
        self.reorder_crossings(new_order)

        # R2 simplification on link
        link = self.link()
        c, d, cs2, cs3 = link.reidemeister_2(cs0, cs1)

        # update each smooth_link.loops
        for smooth_link in {state.smooth_link for state in self}:
            smooth_link.reidemeister_2(cs0, cs1)

        # update labels and coefficients for each state and get new states
        new_states = []
        for state in self:
            new_state = state.reidemeister_2(cs0, cs1, c, d, cs2, cs3)
            if new_state:
                new_states.append(new_state)
        for new_state in new_states:
            self.append(new_state)

        # update each smooth_link.smoothing
        for smooth_link in {state.smooth_link for state in self}:
            del smooth_link.smoothing[c]
            del smooth_link.smoothing[d]

        self.simplify()

        return cs2, cs3

    def reidemeister_2_up(self, cs0: CrossingStrand | tuple, cs1: CrossingStrand | tuple):
        """
        Adds two Crossings by a Reidemeister-2 move to Link, SmoothLinks, and LabelledSmothings.
        Returns the two CrossingStrands in the middle left.
        """
        if len(self) == 0:
            return
        if not isinstance(cs0, CrossingStrand):
            cs0 = CrossingStrand(*cs0)
        if not isinstance(cs1, CrossingStrand):
            cs1 = CrossingStrand(*cs1)

        # R2 move on link
        link = self.link()
        c, d = link.reidemeister_2_up(cs0, cs1)

        # R2 move on each smooth_link
        new_smooth_link = {}
        for smooth_link in {state.smooth_link for state in self}:
            new_smooth_link[smooth_link] = smooth_link.reidemeister_2_up(cs0, cs1, c, d)

        # update labels and coefficients for each state and get new states
        new_states = []
        for state in self:
            new_state_list = state.reidemeister_2_up(cs0, cs1, d, new_smooth_link[state.smooth_link])
            if new_state_list:
                for new_state in new_state_list:
                    new_states.append(new_state)
        for new_state in new_states:
            self.append(new_state)

        self.simplify()

        return CrossingStrand(c, 1), CrossingStrand(c, 2)

    def reidemeister_3(self, cs0: CrossingStrand | tuple, cs1: CrossingStrand | tuple, cs2: CrossingStrand | tuple):
        """
        Does a Reidemeister-3 move specified by the CrossingStrands on Link, SmoothLink, and LabelledSmoothings.
        """
        if len(self) == 0:
            return
        if not isinstance(cs0, CrossingStrand):
            cs0 = CrossingStrand(*cs0)
        if not isinstance(cs1, CrossingStrand):
            cs1 = CrossingStrand(*cs1)
        if not isinstance(cs2, CrossingStrand):
            cs2 = CrossingStrand(*cs2)

        # move the relevant crossings to the end, need this for correct signs
        c, d, e = cs0.crossing, cs2.crossing, cs1.opposite().crossing
        new_order = [x for x in self.link().crossings if x not in (c, d, e)] + [c, d, e]
        self.reorder_crossings(new_order)

        # R3 move on link
        link = self.link()
        positive_orientation = link.reidemeister_3(cs0, cs1, cs2)

        # R3 move on each smooth_link
        data = {}
        for smooth_link in {state.smooth_link for state in self}:
            old_smoothing, new_smooth_links = smooth_link.reidemeister_3(cs0, cs1, cs2, positive_orientation)
            data[smooth_link] = old_smoothing, new_smooth_links

        # update labels and coefficients for each state and get new states
        new_states = []
        for state in self:
            new_state_list = state.reidemeister_3(cs0, cs1, cs2, positive_orientation, *data[state.smooth_link])
            if new_state_list:
                for new_state in new_state_list:
                    new_states.append(new_state)
        for new_state in new_states:
            self.append(new_state)

        self.simplify()

    def differential(self, simplify=True):
        """
        Returns the differential of self.
        """
        if len(self) == 0:
            return CKhElement()

        if len(self) > 1:
            # do each saddle move on each state.smooth_link
            data = {}
            for smooth_link in {state.smooth_link for state in self}:
                new_smooth_links = smooth_link.differential()
                data[smooth_link] = new_smooth_links
            # do each saddle move on each state
            result = []
            for state in self:
                new_states = state.differential(data[state.smooth_link])
                for new_state in new_states:
                    if new_state.coefficient != 0:
                        result.append(new_state)
        else:
            # do each saddle move on smooth_link
            new_smooth_links = self[0].smooth_link.differential()
            # do each saddle move
            result = self[0].differential(new_smooth_links)

        result = CKhElement(result)
        if simplify:
            result.simplify()
        return result

    def replace_link(self, link: Link | None = None, flipping: list[Crossing | Strand] = []):
        """
        Replaces the underlying link_0 by link via a bijection of crossings given in the order of
        link_0.crossings and link.crossings and rotating by 180° the crossings of the new link in flipping.
        If no new link is given, then it changes the adjacency of link_0 according to flipping.
        """

        def map(cs0: CrossingStrand):
            if link is not None:
                c0, i0 = cs0
                index = crossings_0.index(c0)
                c1 = crossings_1[index]
                if c1 not in flipping:
                    i1 = i0
                elif isinstance(c1, Crossing):
                    i1 = (i0 + 2) % 4
                elif isinstance(c1, Strand):
                    i1 = (i0 + 1) % 2
                return CrossingStrand(c1, i1)
            else:
                if cs0.crossing not in flipping:
                    return cs0
                else:
                    return cs0 + 2

        if len(self) == 0:
            return

        if link is not None:
            # check that link is the same as link_0 via map()
            link_0 = self.link()
            crossings_0 = link_0.crossings.copy()
            crossings_1 = link.crossings
            for cs0 in link_0.crossing_strands():
                if map(cs0.opposite()) != map(cs0).opposite():
                    print(f"Adjacency {cs0} {cs0.opposite()} doesn't correspond to {map(cs0)} {map(cs0).opposite()}.")

            # replace link
            # link_0.crossings = link.crossings

            # update link, smoothing and loops on each smooth_link
            for smooth_link in {state.smooth_link for state in self}:
                smooth_link.link = link
                new_dict = {}
                for c0, c1 in zip(crossings_0, crossings_1):
                    new_dict[c1] = smooth_link.smoothing[c0]
                smooth_link.smoothing = new_dict
                smooth_link.loops = []
                smooth_link.loop_of = {}
                smooth_link.add_loops_for()

            # update labels on each state
            for state in self:
                new_labels = {}
                for loop, label in state.labels.items():
                    new_loop = state.smooth_link.loop_of[map(loop[0])]
                    new_labels[new_loop] = label
                state.labels = new_labels

        else:
            # change link
            for crossing in flipping:
                crossing.flip()

            # update loops on each smooth_link
            for smooth_link in {state.smooth_link for state in self}:
                smooth_link.loops = []
                smooth_link.loop_of = {}
                smooth_link.add_loops_for()

            # update labels on each state
            for state in self:
                new_labels = {}
                for loop, label in state.labels.items():
                    new_loop = state.smooth_link.loop_of[map(loop[0])]
                    new_labels[new_loop] = label
                state.labels = new_labels

    def reorder_crossings(self, new_order: list[Crossing | Strand]):
        """
        Reorder the crossings of link. This changes some of the signs of the coefficients.
        """
        if len(self) == 0:
            return

        # update link
        link = self.link()
        old_order = link.crossings
        link.crossings = new_order  # this is an assignment, so old_order is unchanged
        assert len(new_order) == len(old_order) and set(new_order) == set(old_order)

        # have to multiply those states by (-1) where the permutation restricted to the 1-smoothed crossings is odd
        odd = set()
        for smooth_link in {state.smooth_link for state in self}:
            ones = [c for c in old_order if isinstance(c, Crossing) and smooth_link.smoothing[c] == 1]
            parity = 0
            for i in range(len(ones)):
                for j in range(i + 1, len(ones)):
                    i_new = new_order.index(ones[i])
                    j_new = new_order.index(ones[j])
                    if i_new > j_new:
                        parity = 1 - parity
            if parity == 1:
                odd.add(smooth_link)

        # update states
        for state in self:
            if state.smooth_link in odd:
                state.coefficient *= -1

    def copy(self):
        """
        Returns a new instance of self with original references to link and smooth_link,
        but new instance of each state.
        """
        new = copy.copy(self)
        for i in range(len(new)):
            new[i] = copy.copy(new[i])
        return new

    def mirror(self):
        """
        Returns the mirror of self and swaps labels 1 <-> x.
        """
        if len(self) == 0:
            return CKhElement()

        # create link.mirror_link
        self.link().mirror()

        # mirror each smooth_link
        mirror = {}
        for smooth_link in {state.smooth_link for state in self}:
            mirror[smooth_link] = smooth_link.mirror()

        # mirror each state
        new_states = []
        for state in self:
            new_state = state.mirror(mirror[state.smooth_link])
            new_states.append(new_state)
        
        return CKhElement(new_states)

    def __neg__(self):
        """
        Negates the coefficients of a CKhElement. Return value has the original
        references to Link, SmoothLinks, but new instance of LabelledSmoothings.
        """
        states = []
        for state in self:
            new_state = state.copy()
            new_state.coefficient *= -1
            states.append(new_state)
        return CKhElement(states)

    def __add__(self, other):
        """
        Adds together two CKhElements of the same Link. Return value has the original
        references to Link, SmoothLinks, but new instance of LabelledSmoothings.
        """
        total = CKhElement(list.__add__(self.copy(), other.copy()))
        total.simplify()
        return total

    def __sub__(self, other):
        """
        Subtracts a CKhElement from another of the same Link. Return value has the original
        references to Link, SmoothLinks, but new instance of LabelledSmoothings.
        """
        total = CKhElement(list.__add__(self.copy(), -other))
        total.simplify()
        return total


class Cobordism:
    """
    A class for handling cobordisms between two links conveniently.

    Input a cobordism by giving the starting link and specifying the elementary moves in order,
    or use finish() if the last link is the unlink. For example:

    >>> L = Link([a, b, c])
    >>> C = Cobordism(L)
    >>> C.morse_saddle((a, 0), (a, 1))
    >>> C.reidemeister_1((a, 0))
    >>> C.finish()

    Properties:
    * links: the list of links corresponding to each stage of a movie of the cobordism
    * movie: list of elementary moves (movie[i] is between links[i] and links[i + 1]),
             given as (function_name, arguments, return_value)
    """
    def __init__(self, starting_link: Link = None):
        if starting_link == None:
            starting_link = Link()
        self.links = [starting_link]
        self.movie = []
        self.rename = None

    def __repr__(self):
        """
        Returns the moves of the movie as a string, used by print(self).
        """
        text = ""
        for move in self.movie:
            text += str(move) + "\n"
        if len(self.movie) == 0:
            text = "0-length movie"
        return text

    def print_long(self):
        """
        Prints the movie with all the intermediate links.
        """
        for link, move in zip(self.links, self.movie):
            print(link, "\n", move, "\n")
        print(self.links[-1])
        if self.rename:
            print("\n", self.rename)

    def copy(self):
        """
        Returns a copy of self with new instances of links and movie, but original
        references to the Link objects and CrossingStrands.
        """
        new = Cobordism()
        new.links = self.links.copy()
        new.movie = self.movie.copy()
        # new.rename = self.rename
        return new

    def chi(self):
        """
        Returns the Euler characteristic of the cobordism, calculated from its Morse moves.
        """
        chi = 0
        for move in self.movie:
            match move[0]:
                case "morse_birth" | "morse_death":
                    chi += 1
                case "morse_saddle":
                    chi -= 1
        return chi
    
    @needs_sage
    def matrix(self, h: int, q: int):
        """
        When used within Sage, calculates the cobordism map induced on homology
        in grading (h, q) -> (h, q + self.chi()) in matrix form.
        Returns ((start_group, end_group), matrix).
        """
        # calculate homology for the starting and ending link
        start_homology_generators = self.links[0].homology_with_generators(h, q)   
        end_homology, end_chain_generators, differential_matrix = self.links[-1].homology_with_generators(h, q + self.chi(), True)
        start_group = [group for group, _ in start_homology_generators]
        end_group = [group for group, _ in end_homology]
        
        if len(start_group) == 0 or len(end_group) == 0:
            return (start_group, end_group), matrix([])

        # calculate the images of generators under the cobordism
        images = []
        for _, generator in start_homology_generators:
            gen_copy = copy.deepcopy(generator)
            self.map(gen_copy)
            image = [0] * len(end_chain_generators)
            for state in gen_copy:
                i = end_chain_generators[state.to_data()]
                image[i] = state.coefficient
            images.append(image)
        images = matrix(images).transpose()

        # solve linear equation
        if len(end_homology) > 0:
            # add generators of homology as new columns to the differential matrix
            vectors = [v.vector(h) for (group, v) in end_homology]
            matrix_and_basis = matrix(list(differential_matrix.transpose()) + vectors).transpose()
            solution = matrix_and_basis.solve_right(images)
            solution = solution[-len(end_homology):]
        else:
            solution = matrix([])

        return (start_group, end_group), solution

    def move(self, function_name: str, *arguments):
        """
        Adds the elementary move function_name(*arguments) to the end of the cobordism.
        The CrossingStrands in the arguments will be changed to be from the correct Link.
        """
        new_link = self.links[-1].copy()
        new_arguments = []
        arguments_fixed = []
        for obj in arguments:
            if isinstance(obj, CrossingStrand):
                new_arguments.append(new_link.find_cs(obj))
                arguments_fixed.append(self.links[-1].find_cs(obj))
            elif isinstance(obj, Strand):
                new_arguments.append(new_link.find_crossing(obj))
                arguments_fixed.append(self.links[-1].find_crossing(obj))
            else:
                new_arguments.append(obj)
                arguments_fixed.append(obj)
        return_value = getattr(new_link, function_name)(*new_arguments)
        self.movie.append((function_name, arguments_fixed, return_value))
        self.links.append(new_link)
        assert len(new_link.crossings) == len(set([c.label for c in new_link.crossings]))  # check that labels are unique
        return return_value

    def morse_birth(self):
        """
        Adds a Morse birth move to the movie.
        """
        new_loop = self.move("morse_birth")
        return new_loop[0]

    def morse_death(self, cs: tuple):
        """
        Adds a Morse death move to the movie.
        """
        self.move("morse_death", CrossingStrand(*cs))

    def morse_saddle(self, cs0: tuple, cs1: tuple):
        """
        Adds a Morse saddle move to the movie.
        """
        self.move("morse_saddle", CrossingStrand(*cs0), CrossingStrand(*cs1))

    def fuse(self, s: Strand):
        """
        Adds a fuse move to the movie.
        """
        self.move("fuse", s)

    def reidemeister_1(self, cs: tuple):
        """
        Adds a Reidemeister 1 move to the movie.
        """
        _, s = self.move("reidemeister_1", CrossingStrand(*cs))
        return s

    def reidemeister_1_up(self, cs: tuple, positive_crossing: bool):
        """
        Adds a Reidemeister 1 move to the movie, increasing the crossing number.
        """
        return self.move("reidemeister_1_up", CrossingStrand(*cs), positive_crossing)

    def reidemeister_2(self, cs0: tuple, cs1: tuple):
        """
        Adds a Reidemeister 2 move to the movie.
        """
        _, _, cs2, cs3 = self.move("reidemeister_2", CrossingStrand(*cs0), CrossingStrand(*cs1))
        return cs2, cs3

    def reidemeister_2_up(self, cs0: tuple, cs1: tuple):
        """
        Adds a Reidemeister 2 move to the movie, increasing the crossing number.
        """
        c, _ = self.move("reidemeister_2_up", CrossingStrand(*cs0), CrossingStrand(*cs1))
        return CrossingStrand(c, 1), CrossingStrand(c, 2)

    def reidemeister_3(self, cs0: tuple, cs1: tuple, cs2: tuple):
        """
        Adds a Reidemeister 3 move to the movie.
        """
        self.move("reidemeister_3", CrossingStrand(*cs0), CrossingStrand(*cs1), CrossingStrand(*cs2))

    def try_r1_r2(self):
        """
        Tries to do a Reidemeister 1, Reidemeister 2, Morse death, or fuse move
        on the last Link. Returns True if succeeded.
        """
        link = self.links[-1]
        # try reidemeister_1 at all Crossings
        for c in link.crossings:
            if isinstance(c, Crossing):
                for i in range(4):
                    if c.adjacent[i] == (c, (i + 1) % 4):
                        self.move("reidemeister_1", CrossingStrand(c, i))
                        return True
        # try reidemeister_2 at all Crossings
        for c in link.crossings:
            if isinstance(c, Crossing):
                for i in range(4):
                    (d, j), (e, k) = c.adjacent[i], c.adjacent[(i + 1) % 4]
                    if d == e and isinstance(d, Crossing) and (j - 1) % 4 == k and (i + j) % 2 == 0:
                        self.move("reidemeister_2", CrossingStrand(c, i), CrossingStrand(c, (i + 1) % 4))
                        return True
        # try morse_death / fuse at all Strands
        for s in link.crossings:
            if isinstance(s, Strand):
                if s.is_loop():
                    self.move("morse_death", CrossingStrand(s, 0))
                else:
                    self.move("fuse", s)
                return True
        return False
    
    def possible_r3_moves(self):
        """
        Returns the list of possible Reidemeister 3 moves on the last Link.
        """
        link = self.links[-1]
        moves = []
        for c in link.crossings:
            if isinstance(c, Crossing):
                for i in range(4):
                    (d, j), (e, k) = c.adjacent[i], c.adjacent[(i - 1) % 4]
                    if i % 2 == 1 and j % 2 == 1 and d.adjacent[(j + 1) % 4] == (e, (k - 1) % 4):
                        moves.append((CrossingStrand(c, i),
                                      CrossingStrand(c, (i - 1) % 4),
                                      CrossingStrand(d, (j + 1) % 4)))
                        assert len({c, d, e}) == 3
        return moves
    
    def finish(self, max_closest=100, max_random=100):
        """
        Keeps doing simplifying Reidemeister 1, 2, 3 moves and Morse deaths until no longer possible.
        It tries to make the sequence of moves as short as possible by first checking the neighbours of
        the closest max_closest nodes in the tree of possible R3 moves for R1 or R2 simplification,
        and if unsuccessful, does the same with max_random random R3 moves (similar to Snappy's "level"
        simplification).
        """
        # do R1 and R2 simplifications until none are possible
        while self.try_r1_r2():
            pass

        # try to find the shortest R3 move sequence to fewer crossings by exploring the full tree
        tree = [self]
        i = 0
        while i < max_closest and i < len(tree):
            cobordism = tree[i]
            for crossing_strands in cobordism.possible_r3_moves():
                new_cobordism = cobordism.copy()
                new_cobordism.move("reidemeister_3", *crossing_strands)
                if new_cobordism.try_r1_r2():
                    # found an R1 or R2 simplification, reset the tree to start from there
                    while new_cobordism.try_r1_r2():
                        pass
                    tree = [new_cobordism]
                    i = 0
                    break
                else:
                    # neighbour can't be simplified, add it to the tree to explore further
                    tree.append(new_cobordism)
            else:
                i += 1

        cobordism = tree[0]
        num_moves = len(cobordism.movie)

        # after max_tries tries, stop exploring the full tree and just do random R3 moves
        if i == max_closest:
            from random import choice as random_choice
            if cobordism is self:
                cobordism = cobordism.copy()
            failures = 0
            while failures < max_random:
                possible_moves = cobordism.possible_r3_moves()
                if len(possible_moves) == 0:
                    break
                cobordism.move("reidemeister_3", *random_choice(possible_moves))
                if cobordism.try_r1_r2():
                    # found and R1 or R2 simplification, reset failures count
                    while cobordism.try_r1_r2():
                        pass
                    num_moves = len(cobordism.movie)
                    failures = 0
                else:
                    failures += 1

        # copy the relevant data into self
        for function_name, arguments, return_value in cobordism.movie[len(self.movie) : num_moves]:
            self.move(function_name, *arguments)

    def band_move(self, twists, *crossing_strands):
        """
        Does a band move across two strands that are not necessarily in the same region of the diagram.
        The band is specified by the CrossingStrands that the left side of the band crosses.
        Note: right now, the band can't cross itself or the same strand multiple times.

        * crossing_strands=[cs0, (cs1, True), (cs2, False), ..., csk] means the band starts
        at cs0, goes over cs1, goes under cs2, etc. and ends at csk.
        * twists is the number of half-twists of the band.
        """
        #  cs0  cs1  cs2                csk
        #   |    |    |           3      |
        #   \---------|--   --\ /\ /\ /--/
        #        |    |  ...   \  \  \
        #   /---------|--   --/ \/ \/ \--\
        #   |    |    |                  |

        cs_current = self.links[-1].find_cs(CrossingStrand(*crossing_strands[0]))
        cs_last = self.links[-1].find_cs(CrossingStrand(*crossing_strands[-1]))
        for cs_i, over in crossing_strands[1 : -1]:
            cs_i = self.links[-1].find_cs(CrossingStrand(*cs_i))
            if over:
                cs2, _ = self.reidemeister_2_up(cs_current.opposite(), cs_i.opposite())
                cs_current = cs2.opposite()
            else:
                _, cs_current = self.reidemeister_2_up(cs_i, cs_current)

        for i in range(abs(twists)):
            cs_current = self.reidemeister_1_up(cs_current, twists < 0)
        self.morse_saddle(cs_current, cs_last)

    def mirror(self):
        """
        Returns the mirror of the cobordism.
        """
        M = Cobordism(self.links[0].mirror(use_stored=True))
        rename = {}  # has the form {label: (Crossing, int)}, telling us the Crossing in the mirror and how much we have to rotate
        # the Crossing is not necessarily from the correct Link instance, but it has good label
        for c in self.links[0].crossings:
            rename[c.label] = c, 1 if isinstance(c, Crossing) else 0

        def map(obj: CrossingStrand | Strand):
            # maps a CS (or Strand) of self to the corresponding CS (or Strand) in the mirror
            if isinstance(obj, CrossingStrand):
                return CrossingStrand(*rename[obj.crossing.label]) + obj.strand_index
            elif isinstance(obj, Strand):
                return rename[obj.label][0]

        for function_name, arguments, return_value in self.movie:
            match function_name:
                case "morse_birth":
                    loop = M.move(function_name)
                    label = return_value[0].crossing.label
                    rename[label] = loop[0].crossing, 0
                case "morse_death" | "fuse":
                    M.move(function_name, map(arguments[0]))
                case "morse_saddle":
                    cs2 = M.move(function_name, map(arguments[0]), map(arguments[1]))
                    s = return_value.crossing
                    if isinstance(s, Strand) and s.is_loop():       # TODO this looks risky, assumes that there were no fusable Strands
                        rename[s.label] = cs2.crossing, 0
                case "reidemeister_1":
                    s = return_value[1]
                    _, s0 = M.move(function_name, map(arguments[0]))
                    if s:
                        rename[s.label] = s0, 0
                case "reidemeister_2":
                    s2, s3 = return_value[2].crossing, return_value[3].crossing
                    _, _, cs20, cs30 = M.move(function_name, map(arguments[0]), map(arguments[1]))
                    if isinstance(s2, Strand) and s2.is_loop():     # this looks risky
                        rename[s2.label] = cs20.crossing, 0
                    if s3 != s2 and isinstance(s3, Strand) and s3.is_loop():
                        rename[s3.label] = cs30.crossing, 0
                case "reidemeister_1_up":
                    cs, positive_crossing = arguments
                    cs0 = M.move(function_name, map(cs), not positive_crossing)
                    label = return_value.crossing.label
                    rename[label] = cs0.crossing, -1 if positive_crossing else 1
                case "reidemeister_2_up":
                    cs0, cs1 = arguments
                    c, d = return_value
                    d0, c0 = M.move(function_name, map(cs1.opposite()), map(cs0.opposite()))
                    rename[c.label] = c0, -1
                    rename[d.label] = d0, 1
                case "reidemeister_3":
                    cs0, cs1, cs2 = arguments
                    positive_orientation = return_value
                    if positive_orientation:
                        M.move(function_name, map(cs1.opposite()), map(cs2.opposite()), map(cs0))
                    else:
                        M.move(function_name, map(cs2), map(cs0.opposite()), map(cs1.opposite()))

        # if self.rename is None:
        #     M.rename = {c.label: rename[c.label] for c in self.links[-1].crossings}
        # else:
        #     original_name = {c: (label, 4-x) for label, (c, x) in self.rename.items()}
        #     M.rename = {self.rename[c.label]: rename[c.label] for c in self.links[-1].crossings}

        M.rename = {c.label: rename[c.label] for c in self.links[-1].crossings}
        return M

    def reverse(self):
        """
        Returns the reverse of the cobordism.
        """
        R = Cobordism(self.links[-1])
        rename = {}  # has the form {label: (Crossing, int)}, telling us the Crossing in the reverse and how much we have to rotate
        for c in R.links[0].crossings:
            rename[c.label] = c, 0

        def map(obj: CrossingStrand | Strand):
            # maps a CS of self to the corresponding CS in the reverse
            if isinstance(obj, CrossingStrand):
                return CrossingStrand(*rename[obj.crossing.label]) + obj.strand_index
            elif isinstance(obj, Strand):
                return rename[obj.label][0]

        movie = self.movie.copy()
        movie.reverse()
        for function_name, arguments, return_value in movie:
            match function_name:
                case "morse_birth":
                    cs = return_value[0]
                    R.move("morse_death", map(cs))
                case "morse_death":
                    loop = R.move("morse_birth")
                    label = arguments[0].crossing.label
                    rename[label] = loop[0].crossing, 0
                case "morse_saddle":
                    cs0 = arguments[0]
                    cs2 = return_value
                    R.move("morse_saddle", map(cs0), map(cs2))
                    s = cs2.crossing
                    if isinstance(s, Strand) and s.is_loop():
                        R.move("fuse", map(s))
                case "fuse":
                    raise Exception         # Reverse of fuse not yet implemented, but shouldn't be hard
                case "reidemeister_1":
                    cs0 = arguments[0]
                    positive_crossing, s = return_value
                    cs1 = cs0.opposite()
                    assert cs0.crossing == cs1.crossing
                    if cs0 + 1 == cs1:
                        cs0, cs1 = cs1, cs0
                    cs = CrossingStrand(s, 0) if s else (cs1 + 2).opposite()
                    cs00 = R.move("reidemeister_1_up", map(cs), positive_crossing)
                    label = cs0.crossing.label
                    rename[label] = cs00.crossing, 0 if cs0.strand_index in (2, 3) else 2
                    if s:
                        R.move("fuse", map(s))
                case "reidemeister_1_up":
                    cs = return_value
                    R.move("reidemeister_1", map(cs))
                case "reidemeister_2":
                    cs0, cs1 = arguments
                    c, d, cs2, cs3 = return_value
                    if cs0 + 1 == cs1:
                        cs0, cs1 = cs1, cs0
                    if cs0.strand_index % 2 == 0:
                        c0, d0 = R.move("reidemeister_2_up", map(cs3.opposite()), map(cs2))
                        rename[c.label] = c0, 0 if cs0.strand_index == 2 else 2
                        rename[d.label] = d0, 0 if cs0.opposite().strand_index == 0 else 2
                    else:
                        d0, c0 = R.move("reidemeister_2_up", map(cs2.opposite()), map(cs3))
                        rename[c.label] = c0, 0 if cs0.strand_index == 1 else 2
                        rename[d.label] = d0, 0 if cs0.opposite().strand_index == 1 else 2
                    s2, s3 = cs2.crossing, cs3.crossing
                    if isinstance(s2, Strand) and s2.is_loop():
                        R.move("fuse", map(s2))
                    if s3 != s2 and isinstance(s3, Strand) and s3.is_loop():
                        R.move("fuse", map(s3))
                case "reidemeister_2_up":
                    c = return_value[0]
                    cs0, cs1 = CrossingStrand(c, 1), CrossingStrand(c, 2)
                    R.move("reidemeister_2", map(cs0), map(cs1))
                case "reidemeister_3":
                    cs0, cs1, cs2 = arguments
                    R.move("reidemeister_3", map(cs0), map(cs1), map(cs2))

        for L, RL in ((self.links[0], R.links[-1]), (self.links[-1], R.links[0])):
            if hasattr(L, "n_plus"):
                RL.n_plus, RL.n_minus = L.n_plus, L.n_minus
        
        R.rename = {c.label: rename[c.label] for c in self.links[0].crossings}
        return R

    def map(self, CKH: CKhElement, printing={}):
        """
        Changes a CKhElement to its image under the cobordism.
        """
        if len(CKH) == 0:
            return
        link = CKH.link()
        for function_name, arguments, _ in self.movie:
            # if link has been abandoned, need to stop (otherwise find_cs might give error)
            if len(CKH) == 0:
                break
            # update arguments to the correct Crossing objects
            new_arguments = []
            for obj in arguments:
                if isinstance(obj, CrossingStrand):
                    new_arguments.append(link.find_cs(obj))
                elif isinstance(obj, Strand):
                    new_arguments.append(link.find_crossing(obj))
                else:
                    new_arguments.append(obj)
            # print info, which might involve calculating differential
            CKH.print_long(printing)
            if printing:
                print("------------", function_name, arguments)
            # do the actual move
            getattr(CKH, function_name)(*new_arguments)

        CKH.print_long(printing)

    def KJ_class(self, printing={}):
        """
        Returns the Khovanov-Jacobsson class of a cobordism that has the empty link on one of its ends.
        This is the image of the generator of Z under the cobordism map Z -> CKh(K).
        The printing value can be a bool, "short", "long", "length", "link", "differential", or any set of these.
        """
        if isinstance(printing, str) or printing is True:
            printing = {"length", printing}
        elif printing is False:
            printing = {}
        CKH = CKhElement([LabelledSmoothing()])
        if len(self.links[0].crossings) == 0:
            self.map(CKH, printing)
            # replace link to the original
            CKH.replace_link(self.links[-1])
            return CKH
        if len(self.links[-1].crossings) == 0:
            R = self.reverse()
            R.map(CKH, printing)
            if len(CKH) == 0:
                return CKH
            # replace link to the original, using the rename dict
            new_order = []
            flipping = []
            link = CKH.link()
            for c in self.links[0].crossings:
                r, i = R.rename[c.label]
                new_order.append(link.find_crossing(r))
                if i == 2:
                    flipping.append(c)
            CKH.reorder_crossings(new_order)
            CKH.replace_link(self.links[0], flipping)
            if printing:
                print("------------", "rename", R.rename)
                CKH.print_long(printing)
                print()
            return CKH
        raise Exception("One of the ends of the cobordism has to be the empty link.")


def compare(CKH0: CKhElement, CKH1: CKhElement, printing=True, check_differential=False):
    """
    Calculates and prints whether two CKhElements (in a single grading (h, q)
    of the same Link) are the same in homology up to sign.
    """

    # make sure they have 0 differential and are on the same link
    if check_differential:
        diff = len(CKH0.differential()), len(CKH1.differential())   # TODO write a fast len_differential function
        print("differential:", *diff)
        assert diff == (0, 0)
    if printing:
        print("length:", len(CKH0), len(CKH1))
    if len(CKH0) > 0 and len(CKH1) > 0:
        assert CKH0.link() is CKH1.link()
        CKHs = {"total": CKH0 + CKH1, "difference": CKH0 - CKH1}
        if printing:
            print(f"total: {len(CKHs['total'])}, difference: {len(CKHs['difference'])}")
    elif len(CKH0) > 0 or len(CKH1) > 0:
        CKHs = {"total": CKH0 + CKH1}
        if printing:
            print(f"total: {len(CKHs['total'])}")
    else:
        if printing:
            print("\nBoth chain elements are zero.\n")
        return True

    # check if they are trivially outside the image of the differential map
    for label in ("total", "difference"):
        if label in CKHs and any(state.is_outside() for state in CKHs[label]):
            if printing:
                print(label, "is outside")
            del CKHs[label]
        if label in CKHs and len(CKHs[label]) == 0:
            if printing:
                print(f"\nThe homology classes are the same up to sign ({label} is 0).\n")
            return True
    if len(CKHs) == 0:
        if printing:
            print("\nThe homology classes are different (they have states outside).\n")
        return False

    global time, scipy
    import time
    import scipy.sparse
    import numpy
    
    # calculate n+, n- if L is a knot. If L has more than one component, it has to be oriented previously.
    LS = CKH0[0] if len(CKH0) > 0 else CKH1[0]
    L = LS.smooth_link.link
    n_plus, n_minus = L.get_signs()
    # TODO detect orientation from cobordism saddle moves?

    # calculate grading
    k = sum(LS.smooth_link.smoothing.values())          # number of 1-smoothed crossings
    v_plus = list(LS.labels.values()).count("1")        # number of 1-labelled loops
    v_minus = list(LS.labels.values()).count("x")       # number of x-labelled loops
    h = k - n_minus                                     # homological grading
    q = v_plus - v_minus + h + n_plus - n_minus         # quantum grading
    if printing:
        print(f"(n+, n-) = ({n_plus}, {n_minus})")
        print(f"(h, q) = ({h}, {q})")

    # calculate the matrix of the differential map
    matrix, row_index, _ = L.differential_matrix(h - 1, q, printing=printing)

    # create vectors from the CKhElements
    start_time = time.time()
    r = len(row_index)
    vectors = {}
    for label, CKH in CKHs.items():
        vector = numpy.zeros(r, dtype=int)
        for state in CKH:
            i = row_index[state.to_data()]
            vector[i] = state.coefficient
        vectors[label] = vector
    if printing:
        print(time.time() - start_time, "created vectors")

    # solve linear equations
    start_time = time.time()
    tolerance = 1e-10
    for label, vector in vectors.items():
        solution = scipy.sparse.linalg.lsqr(matrix, vector, atol=tolerance, btol=tolerance)
        if printing:
            print(label, "istop:", solution[1], "r1norm:", solution[3])
        if not solution[1] == 2:
            if printing:
                print(time.time() - start_time, "solved linear equations")
                print(f"\nThe homology classes are the same up to sign ({label} is 0).\n")
            return True
    if printing:
        print(time.time() - start_time, "solved linear equations")
        print("\nThe homology classes are different.\n")
    return False



==> anc/ribbon_disks.py <==
from khovanov import *

def disks_6_1():
    L = Link([(9, 4, 10, 5), (5, 8, 6, 9), (11, 2, 12, 3), (3, 10, 4, 11), (1, 7, 2, 6), (7, 1, 8, 12)])

    S0 = Cobordism(L)
    S0.band_move(-1, (0, 0), (2, 1))
    S0.finish()

    S1 = Cobordism(L)
    S1.band_move(-1, (1, 2), (3, 3))
    S1.finish()

    return S0, S1

def disks_8_8():
    L = Link([(12, 16, 13, 15), (16, 12, 17, 11), (14, 6, 15, 5), (4, 14, 5, 13), (6, 4, 7, 3), (2, 8, 3, 7), (1, 10, 2, 11), (9, 0, 10, 1), (17, 8, 0, 9)])

    S0 = Cobordism(L)
    S0.band_move(1, (3, 0), ((2, 1), True), (0, 0))
    S0.finish()

    S1 = Cobordism(L)
    S1.band_move(1, (0, 2), ((0, 3), False), (5, 2))
    S1.finish()

    S2 = Cobordism(L)
    S2.band_move(1, (0, 1), ((3, 0), False), (2, 1))
    S2.finish()

    S3 = Cobordism(L)
    S3.band_move(1, (2, 2), ((3, 3), True), (4, 2))
    S3.finish()

    return S0, S1, S2, S3

def disks_8_9():
    L = Link([(16, 8, 17, 7), (13, 6, 14, 7), (5, 12, 6, 13), (10, 2, 11, 1), (0, 10, 1, 9), (8, 0, 9, 17), (11, 4, 12, 5), (15, 2, 16, 3), (3, 14, 4, 15)])

    S0 = Cobordism(L)
    S0.band_move(0, (1, 1), ((8, 2), True), ((7, 1), False), (5, 1))
    S0.finish()

    S1 = Cobordism(L)
    S1.band_move(1, (2, 1), ((8, 2), True), (7, 1))
    S1.finish()

    S2 = Cobordism(L)
    S2.band_move(0, (2, 1), ((1, 2), False), ((0, 0), True), (5, 1))
    S2.finish()

    S3 = Cobordism(L)
    S3.band_move(1, (1, 1), ((1, 2), False), (0, 0))
    S3.finish()

    return S0, S1, S2, S3

def disks_9_27():
    L = Link([(12, 15, 13, 16), (9, 19, 10, 18), (17, 9, 18, 8), (16, 5, 17, 6), (2, 11, 3, 12), (6, 1, 7, 2), (19, 11, 0, 10), (0, 7, 1, 8), (14, 4, 15, 3), (4, 14, 5, 13)])

    S0 = Cobordism(L)
    S0.band_move(2, (3, 3), ((3, 0), False), ((3, 1), False), (8, 0))
    S0.finish()
    S0.band_move(0, (9, 0), ((0, 1), False), ((15, 0), False), (4, 0))                  # pickup move
    S0.finish()

    S1 = Cobordism(L)
    S1.band_move(2, (5, 3), ((0, 0), True), ((8, 3), True), (8, 0))
    S1.finish()
    S1.band_move(0, (3, 3), ((15, 3), True), ((0, 2), True), (8, 1))                    # pickup move
    S1.finish()

    S2 = Cobordism(L)
    S2.band_move(0, (6, 0), (9, 2))
    S2.finish()
    S2.band_move(1, (6, 1), ((7, 1), True), ((7, 2), True), ((1, 3), True), (1, 0))     # pickup move
    S2.finish()

    S3 = Cobordism(L)
    S3.band_move(0, (1, 0), (4, 2))
    S3.finish()
    S3.band_move(0, (6, 2), ((0, 1), False), ((0, 2), False), (0, 3))                   # pickup move
    S3.finish()

    return S0, S1, S2, S3

def disks_9_41():
    L = Link([(15, 10, 16, 11), (13, 7, 14, 6), (5, 15, 6, 14), (3, 16, 4, 17), (9, 4, 10, 5), (11, 3, 12, 2), (1, 13, 2, 12), (7, 1, 8, 0), (17, 9, 0, 8)])

    S0 = Cobordism(L)
    S0.band_move(1, (1, 3), (5, 0))
    S0.finish()

    S1 = Cobordism(L)
    S1.band_move(1, (2, 1), (6, 2))
    S1.finish()

    S2 = Cobordism(L)
    S2.band_move(1, (6, 3), (8, 0))
    S2.finish()

    S3 = Cobordism(L)
    S3.band_move(1, (5, 1), (7, 2))
    S3.finish()

    S4 = Cobordism(L)
    S4.band_move(1, (7, 3), (2, 0))
    S4.finish()

    S5 = Cobordism(L)
    S5.band_move(1, (8, 1), (1, 2))
    S5.finish()

    return S0, S1, S2, S3, S4, S5

def disks_10_3():
    L = Link([(4, 10, 5, 9), (10, 4, 11, 3), (2, 12, 3, 11), (12, 2, 13, 1), (0, 14, 1, 13), (14, 0, 15, 19), (16, 7, 17, 8), (6, 17, 7, 18), (18, 5, 19, 6), (8, 15, 9, 16)])

    S0 = Cobordism(L)
    S0.band_move(1, (0, 3), (4, 0))
    S0.finish()
    
    S1 = Cobordism(L)
    S1.band_move(1, (9, 1), (0, 0))
    S1.finish()

    return S0, S1

def disks_10_123():
    L = Link([(18, 11, 19, 12), (10, 3, 11, 4), (2, 15, 3, 16), (14, 7, 15, 8), (6, 19, 7, 0), (4, 18, 5, 17), (16, 10, 17, 9), (8, 2, 9, 1), (0, 14, 1, 13), (12, 6, 13, 5)])

    S0 = Cobordism(L)
    S0.band_move(1, (7, 2), ((9, 3), False), ((9, 0), False), ((4, 1), True), (2, 2))
    S0.band_move(0, (4, 1), ((2, 2), True), (6, 1))
    S0.finish()

    S1 = Cobordism(L)
    S1.band_move(1, (8, 2), ((5, 3), False), ((5, 0), False), ((0, 1), True), (3, 2))
    S1.band_move(0, (0, 1), ((3, 2), True), (7, 1))
    S1.finish()

    S2 = Cobordism(L)
    S2.band_move(1, (9, 2), ((6, 3), False), ((6, 0), False), ((1, 1), True), (4, 2))
    S2.band_move(0, (1, 1), ((4, 2), True), (8, 1))
    S2.finish()

    S3 = Cobordism(L)
    S3.band_move(1, (5, 2), ((7, 3), False), ((7, 0), False), ((2, 1), True), (0, 2))
    S3.band_move(0, (2, 1), ((0, 2), True), (9, 1))
    S3.finish()

    S4 = Cobordism(L)
    S4.band_move(1, (6, 2), ((8, 3), False), ((8, 0), False), ((3, 1), True), (1, 2))
    S4.band_move(0, (3, 1), ((1, 2), True), (5, 1))
    S4.finish()

    S5 = Cobordism(L)
    S5.band_move(1, (7, 2), ((8, 3), True), ((4, 0), True), ((4, 1), False), (3, 2))
    S5.band_move(0, (7, 0), ((2, 1), False), (0, 2))
    S5.finish()

    S6 = Cobordism(L)
    S6.band_move(1, (8, 2), ((9, 3), True), ((0, 0), True), ((0, 1), False), (4, 2))
    S6.band_move(0, (8, 0), ((3, 1), False), (1, 2))
    S6.finish()

    S7 = Cobordism(L)
    S7.band_move(1, (9, 2), ((5, 3), True), ((1, 0), True), ((1, 1), False), (0, 2))
    S7.band_move(0, (9, 0), ((4, 1), False), (2, 2))
    S7.finish()

    S8 = Cobordism(L)
    S8.band_move(1, (5, 2), ((6, 3), True), ((2, 0), True), ((2, 1), False), (1, 2))
    S8.band_move(0, (5, 0), ((0, 1), False), (3, 2))
    S8.finish()

    S9 = Cobordism(L)
    S9.band_move(1, (6, 2), ((7, 3), True), ((3, 0), True), ((3, 1), False), (2, 2))
    S9.band_move(0, (6, 0), ((1, 1), False), (4, 2))
    S9.finish()

    S10 = Cobordism(L)
    S10.band_move(-1, (8, 2), ((5, 3), True), ((5, 0), False), ((0, 1), False), (4, 2))
    S10.band_move(0, (3, 3), ((8, 2), True), (5, 3))
    S10.finish()

    # S11 - S19 not included as they give the same KJ classes

    return S0, S1, S2, S3, S4, S5, S6, S7, S8, S9, S10


disks = disks_8_9()

printing = False
if printing:
    for S in disks:
        print(S.chi(), S.links[-1].crossings)
        print(S)

printing = True
KJ = [disk.KJ_class(printing) for disk in disks]
print("KJ calculated\n")
M = [disk.mirror().KJ_class(printing) for disk in disks]
print("M calculated\n")

printing = True
new_lines = "\n"
for i, Di in enumerate(disks):
    for j, Dj in enumerate(disks):
        if i < j:
            print(i, j, compare(KJ[i], KJ[j], printing), "KJ", new_lines)
            print(i, j, compare(M[i], M[j], printing), "M", new_lines)
            print("--------------------------", new_lines)

